Two-loop renormalisation of the quark fields in the presence of four-fermion SMEFT operators

We compute the contributions of the dimension-6 SMEFT operators involving four third-generation quarks to the two-loop renormalisation of the quark fields and masses. We perform the computations in both the Naive Dimensional Regularisation (NDR) and the Breitenlohner-Maison-`t Hooft-Veltman (BMHV) schemes, and we present results for all relevant field and mass renormalisation constants in the on-shell and MS-bar schemes. We carefully discuss all scheme choices which affect the final results. This completes the computation of field and mass renormalisation constants relevant for two-loop computations in QCD involving dimension-six SMEFT operators.

==> anc/Expressions_Paper.m <==
(* ::Package:: *)

(* Expressions_Paper.m, version 2 (arXiv:2602.01250v2).  Changes with respect to v1 are listed in CHANGELOG.md.
   Summary: on-shell Z_L, Z_R (Zq2OSb4FS, Zq2OSb5FS, Zq2OSr4FS, Zq2OSr5FS) with the derivative term of eq. (3.19) at weight 1 and with the
   class-II penguin counterterm insertion (Z_L, Z_R); Z_M shifts (c_QtQb, octet closed b loop); Zq2evOS (BMHV) corrected; Zq2ev (BMHV) four-fermion entries
   multiplied by the quark mass; stray characters removed; EvanescentBMHV label fixed.
   Octet fix (README 24.13): the eps^0 C_F coefficient of c_QQ^(8), c_Qt^(8), c_Qb^(8), c_tb^(8) in the 4FS Z_L, Z_R, Z_M and MSOSRelation4FS is corrected (block PendingOctet*, function XiFun). *)

$PrePrint=TraditionalForm;

(* v2: auxiliary function of the corrected octet coefficients (real and analytic for x > 0); enters as M_b^3/M_t XiFun[M_b/M_t] (top block) and M_t^3/M_b XiFun[M_t/M_b] (bottom block) *)
XiFun[x_] := PolyLog[2, 1 - x] + PolyLog[2, -x] + Log[x] Log[1 + x];


(* ::Section:: *)
(*Two-point expressions in the MS scheme*)


(* Created with the Wolfram Language : www.wolfram.com *)
Zq24FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-4*(1 - 2*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (4*(9 - 6*\[Epsilon])*Subscript[c, "Qt"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/\[Epsilon]^2 - 
       (8*(1 - 2*\[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) - 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-9*\[Epsilon]*Subscript[m, b]^2 + 2*Subscript[m, t]^2))/
        (3*\[Epsilon]^2) - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(-9*\[Epsilon]*Subscript[m, b]^2 + 
          2*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (3*\[Epsilon]*Subscript[m, b]^2 - 2*Subscript[m, t]^2 + 
          6*\[Epsilon]*Subscript[m, t]^2 - 4*\[Epsilon]*Subscript[C, A]*
           Subscript[m, t]^2 + 36*Subscript[C, F]*Subscript[m, t]^2 - 
          24*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^2))/\[Epsilon]^2 - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-9*\[Epsilon]*Subscript[m, b]^2 + 4*Subscript[m, t]^2 - 
          9*\[Epsilon]*Subscript[m, t]^2 - 2*Subscript[C, A]*
           Subscript[m, t]^2 + 4*\[Epsilon]*Subscript[C, A]*
           Subscript[m, t]^2 + 4*Subscript[C, F]*Subscript[m, t]^2 - 
          8*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         (-90*Subscript[m, b]^3 + 96*\[Epsilon]*Subscript[m, b]^3 - 
          108*Subscript[C, A]*Subscript[m, b]^3 + 24*\[Epsilon]*
           Subscript[C, A]*Subscript[m, b]^3 - 18*Subscript[m, b]*
           Subscript[m, t]^2 + \[Epsilon]*Subscript[m, b]*Subscript[m, t]^2 + 
          4*\[Epsilon]*Subscript[m, t]^3))/(6*\[Epsilon]^2*Subscript[m, t]) + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-24*\[Epsilon]*Subscript[m, b]^3 + 36*Subscript[C, A]*
           Subscript[m, b]^3 - 48*\[Epsilon]*Subscript[C, A]*
           Subscript[m, b]^3 - 180*Subscript[C, F]*Subscript[m, b]^3 + 
          192*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^3 + 
          18*Subscript[C, A]*Subscript[m, b]*Subscript[m, t]^2 - 
          \[Epsilon]*Subscript[C, A]*Subscript[m, b]*Subscript[m, t]^2 - 
          36*Subscript[C, F]*Subscript[m, b]*Subscript[m, t]^2 + 
          2*\[Epsilon]*Subscript[C, F]*Subscript[m, b]*Subscript[m, t]^2 - 
          4*\[Epsilon]*Subscript[C, A]*Subscript[m, t]^3 + 
          8*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^3))/
        (12*\[Epsilon]^2*Subscript[m, t]), 
     "1" -> (-3*Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon] + 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*Subscript[m, b]^3)/
        (\[Epsilon]*Subscript[m, t]) + (Subscript[c, "QtQb"]^"(8)"*
         Subscript[C, F]*Subscript[m, b]^3)/(\[Epsilon]*Subscript[m, t]) - 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2)/
        \[Epsilon]|>, "NDR" -> 
    <|"2" -> (4*(-1 + 4*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (8*(-1 + 4*\[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (2*Subscript[c, "Qt"]^"(1)"*(18 - 9*\[Epsilon] + 
          8*\[Epsilon]*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/\[Epsilon]^2 + (Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*(9*\[Epsilon]*Subscript[m, b]^2 - 
          2*Subscript[m, t]^2 + \[Epsilon]*Subscript[m, t]^2))/
        (3*\[Epsilon]^2) + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(9*\[Epsilon]*Subscript[m, b]^2 - 
          2*Subscript[m, t]^2 + \[Epsilon]*Subscript[m, t]^2))/
        (3*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*(-30*Subscript[m, b]^2 + 
          36*\[Epsilon]*Subscript[m, b]^2 - 36*Subscript[C, A]*
           Subscript[m, b]^2 + 8*\[Epsilon]*Subscript[C, A]*
           Subscript[m, b]^2 - 6*Subscript[m, t]^2 + 7*\[Epsilon]*
           Subscript[m, t]^2))/(2*\[Epsilon]^2*Subscript[m, t]) - 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*(-12*Subscript[C, A]*Subscript[m, b]^2 + 
          18*\[Epsilon]*Subscript[C, A]*Subscript[m, b]^2 + 
          60*Subscript[C, F]*Subscript[m, b]^2 - 72*\[Epsilon]*
           Subscript[C, F]*Subscript[m, b]^2 - 6*Subscript[C, A]*
           Subscript[m, t]^2 + 7*\[Epsilon]*Subscript[C, A]*
           Subscript[m, t]^2 + 12*Subscript[C, F]*Subscript[m, t]^2 - 
          14*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^2))/
        (4*\[Epsilon]^2*Subscript[m, t]) + (Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*(9*\[Epsilon]*Subscript[m, b]^2 - 
          4*Subscript[m, t]^2 + 11*\[Epsilon]*Subscript[m, t]^2 + 
          2*Subscript[C, A]*Subscript[m, t]^2 - 8*\[Epsilon]*Subscript[C, A]*
           Subscript[m, t]^2 - 4*Subscript[C, F]*Subscript[m, t]^2 + 
          16*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^2))/
        (3*\[Epsilon]^2) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(3*\[Epsilon]*Subscript[m, b]^2 - 
          2*Subscript[m, t]^2 + 7*\[Epsilon]*Subscript[m, t]^2 - 
          5*\[Epsilon]*Subscript[C, A]*Subscript[m, t]^2 - 
          4*\[Epsilon]*Subscript[c, ev]*Subscript[C, A]*Subscript[m, t]^2 + 
          36*Subscript[C, F]*Subscript[m, t]^2 - 18*\[Epsilon]*
           Subscript[C, F]*Subscript[m, t]^2 + 16*\[Epsilon]*Subscript[c, ev]*
           Subscript[C, F]*Subscript[m, t]^2))/\[Epsilon]^2, 
     "1" -> (-3*Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon] + 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*Subscript[m, b]^3)/
        (\[Epsilon]*Subscript[m, t]) + (Subscript[c, "QtQb"]^"(8)"*
         Subscript[C, F]*Subscript[m, b]^3)/(\[Epsilon]*Subscript[m, t]) - 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2)/
        \[Epsilon]|>|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"BMHV" -> <|"2" -> ((2 + 5*\[Epsilon])*Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (6*\[Epsilon]^2) - ((-2 - \[Epsilon])*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (4*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(9*\[Epsilon]) + 
       (5*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) - 
       (40*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-4 - 10*\[Epsilon] + 
          2*Subscript[C, A] + \[Epsilon]*Subscript[C, A] - 
          4*Subscript[C, F] - 2*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t]^2)/(6*\[Epsilon]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(6 + 35*\[Epsilon] - 
          4*\[Epsilon]*Subscript[C, A] + 8*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t]^2)/(18*\[Epsilon]^2) - 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]*(54*Subscript[m, b] - 87*\[Epsilon]*
           Subscript[m, b] + 8*\[Epsilon]*Subscript[m, t]))/
        (36*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 
          2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]*(54*Subscript[m, b] - 87*\[Epsilon]*
           Subscript[m, b] + 8*\[Epsilon]*Subscript[m, t]))/
        (72*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/
        (4*\[Epsilon]^2) - ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/
        (8*\[Epsilon]^2) + ((1 + 2*\[Epsilon])*Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (2*(1 + 3*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (3*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/\[Epsilon] + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(2*\[Epsilon]) + 
       (2*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/\[Epsilon] + (Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(2 + 4*\[Epsilon] - Subscript[C, A] - 
          3*\[Epsilon]*Subscript[C, A] + 2*Subscript[C, F] + 
          6*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (2 + 10*\[Epsilon] - 9*\[Epsilon]*Subscript[C, A] + 
          18*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (6*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"BMHV" -> <|"2" -> (5*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(9*\[Epsilon]) - 
       (20*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) + 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) + 
       ((2 + 5*\[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(6*\[Epsilon]^2) - 
       (2*(-2 - \[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) - 
       (10*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-1 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (9*\[Epsilon]) + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (3 + 10*\[Epsilon] - \[Epsilon]*Subscript[C, A] + 
          2*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (9*\[Epsilon]^2) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]*(54*Subscript[m, b] - 
          87*\[Epsilon]*Subscript[m, b] + 8*\[Epsilon]*Subscript[m, t]))/
        (36*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 
          2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]*(54*Subscript[m, b] - 87*\[Epsilon]*
           Subscript[m, b] + 8*\[Epsilon]*Subscript[m, t]))/
        (72*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/
        (4*\[Epsilon]^2) - ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/
        (8*\[Epsilon]^2) + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(2*\[Epsilon]) + 
       (Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/\[Epsilon] + (3*Subscript[c, "Qt"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/\[Epsilon] + 
       ((1 + 2*\[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (4*(1 + 3*\[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(2 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (2*\[Epsilon]) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (4 + 11*\[Epsilon] - 9*\[Epsilon]*Subscript[C, A] + 
          18*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (6*\[Epsilon]^2), "1" -> 0|>|>, "\!\(\*SuperscriptBox[\(\[Delta]\), \
\(3\)]\)\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"BMHV" -> <|"2" -> -1/36*((-6 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 - 
       ((-6 + \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(18*\[Epsilon]^2) - 
       (2*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2)/
        (9*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(18*\[Epsilon]) + 
       (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
         Subscript[C, F]*Subscript[g, s]^2)/(36*\[Epsilon]) - 
       ((-6 + \[Epsilon])*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2)/
        (36*\[Epsilon]^2) - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (-6 + \[Epsilon] - 4*\[Epsilon]*Subscript[C, A] + 
          8*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2)/(36*\[Epsilon]^2), 
     "1" -> 0|>, "NDR" -> 
    <|"2" -> -1/12*((-2 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 + 
       ((2 + \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(6*\[Epsilon]^2) - 
       ((-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(12*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(4 - 2*\[Epsilon] - 
          2*Subscript[C, A] - \[Epsilon]*Subscript[C, A] + 
          4*Subscript[C, F] + 2*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(12*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(R\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-2*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(9*\[Epsilon]) - 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2)/
        (18*\[Epsilon]) - ((-6 + \[Epsilon])*Subscript[c, "tb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2)/(36*\[Epsilon]^2) - 
       ((-6 + \[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2)/(9*\[Epsilon]^2) + 
       (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
         Subscript[C, F]*Subscript[g, s]^2)/(36*\[Epsilon]) - 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(-6 + \[Epsilon] - 
          2*\[Epsilon]*Subscript[C, A] + 4*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(18*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> -1/6*((-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 - 
       ((-2 + \[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(12*\[Epsilon]^2) + 
       ((2 + \[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2)/(3*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(t\), \
\(LR\)]\)" -> 
  <|"BMHV" -> <|"2" -> (5*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t])/(18*\[Epsilon]) - 
       (10*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(9*\[Epsilon]) + (4*Subscript[c, "Qt"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/(9*\[Epsilon]) + 
       (5*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(18*\[Epsilon]) - 
       (20*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(9*\[Epsilon]) - (5*Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(-1 - Subscript[C, A] + 2*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t])/(9*\[Epsilon]) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(15 - 4*Subscript[C, A] + 
          8*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t])/
        (18*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*(54*Subscript[m, b] - 57*\[Epsilon]*
           Subscript[m, b] + 2*\[Epsilon]*Subscript[m, t]))/
        (36*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 
          2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2*
         (54*Subscript[m, b] - 57*\[Epsilon]*Subscript[m, b] + 
          2*\[Epsilon]*Subscript[m, t]))/(72*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> ((-6 + 13*\[Epsilon])*Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b])/
        (4*\[Epsilon]^2) - ((-6 + 13*\[Epsilon])*Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b])/(8*\[Epsilon]^2) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(4*\[Epsilon]) + (Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/(2*\[Epsilon]) + 
       (3*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/\[Epsilon] + (Subscript[c, "tb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/(4*\[Epsilon]) + 
       (Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/
        \[Epsilon] + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t])/(4*\[Epsilon]) + (3*Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F]*(1 - 2*Subscript[C, A] + 4*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t])/(4*\[Epsilon]), "1" -> 0|>|>, 
 "\!\(\*SubscriptBox[\(m\), \(b\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-8*(1 - 2*\[Epsilon])*Subscript[c, "bb"]*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/
        (3*\[Epsilon]^2) + (4*(9 - 6*\[Epsilon])*Subscript[c, "Qb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/\[Epsilon]^2 - 
       (4*(1 - 2*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) - 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (2*Subscript[m, b]^2 - 9*\[Epsilon]*Subscript[m, t]^2))/
        (3*\[Epsilon]^2) - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(2*Subscript[m, b]^2 - 9*\[Epsilon]*
           Subscript[m, t]^2))/(3*\[Epsilon]^2) - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (4*Subscript[m, b]^2 - 9*\[Epsilon]*Subscript[m, b]^2 - 
          2*Subscript[C, A]*Subscript[m, b]^2 + 4*\[Epsilon]*Subscript[C, A]*
           Subscript[m, b]^2 + 4*Subscript[C, F]*Subscript[m, b]^2 - 
          8*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^2 - 
          9*\[Epsilon]*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-2*Subscript[m, b]^2 + 6*\[Epsilon]*Subscript[m, b]^2 - 
          4*\[Epsilon]*Subscript[C, A]*Subscript[m, b]^2 + 
          36*Subscript[C, F]*Subscript[m, b]^2 - 24*\[Epsilon]*
           Subscript[C, F]*Subscript[m, b]^2 + 3*\[Epsilon]*
           Subscript[m, t]^2))/\[Epsilon]^2 + 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         (4*\[Epsilon]*Subscript[m, b]^3 - 18*Subscript[m, b]^2*
           Subscript[m, t] + \[Epsilon]*Subscript[m, b]^2*Subscript[m, t] - 
          90*Subscript[m, t]^3 + 96*\[Epsilon]*Subscript[m, t]^3 - 
          108*Subscript[C, A]*Subscript[m, t]^3 + 24*\[Epsilon]*
           Subscript[C, A]*Subscript[m, t]^3))/(6*\[Epsilon]^2*
         Subscript[m, b]) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(-4*\[Epsilon]*Subscript[C, A]*Subscript[m, b]^3 + 
          8*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^3 + 
          18*Subscript[C, A]*Subscript[m, b]^2*Subscript[m, t] - 
          \[Epsilon]*Subscript[C, A]*Subscript[m, b]^2*Subscript[m, t] - 
          36*Subscript[C, F]*Subscript[m, b]^2*Subscript[m, t] + 
          2*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^2*Subscript[m, t] - 
          24*\[Epsilon]*Subscript[m, t]^3 + 36*Subscript[C, A]*
           Subscript[m, t]^3 - 48*\[Epsilon]*Subscript[C, A]*
           Subscript[m, t]^3 - 180*Subscript[C, F]*Subscript[m, t]^3 + 
          192*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^3))/
        (12*\[Epsilon]^2*Subscript[m, b]), 
     "1" -> (-3*Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon] + 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*Subscript[m, b]^3)/
        (\[Epsilon]*Subscript[m, t]) + (Subscript[c, "QtQb"]^"(8)"*
         Subscript[C, F]*Subscript[m, b]^3)/(\[Epsilon]*Subscript[m, t]) - 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2)/
        \[Epsilon]|>, "NDR" -> 
    <|"2" -> (8*(-1 + 4*\[Epsilon])*Subscript[c, "bb"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       (4*(-1 + 4*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       (2*Subscript[c, "Qb"]^"(1)"*(18 - 9*\[Epsilon] + 
          8*\[Epsilon]*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/\[Epsilon]^2 + (Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*(-2*Subscript[m, b]^2 + 
          7*\[Epsilon]*Subscript[m, b]^2 - 5*\[Epsilon]*Subscript[C, A]*
           Subscript[m, b]^2 - 4*\[Epsilon]*Subscript[c, ev]*Subscript[C, A]*
           Subscript[m, b]^2 + 36*Subscript[C, F]*Subscript[m, b]^2 - 
          18*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^2 + 
          16*\[Epsilon]*Subscript[c, ev]*Subscript[C, F]*Subscript[m, b]^2 + 
          3*\[Epsilon]*Subscript[m, t]^2))/\[Epsilon]^2 + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-2*Subscript[m, b]^2 + \[Epsilon]*Subscript[m, b]^2 + 
          9*\[Epsilon]*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-2*Subscript[m, b]^2 + \[Epsilon]*Subscript[m, b]^2 + 
          9*\[Epsilon]*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-4*Subscript[m, b]^2 + 11*\[Epsilon]*Subscript[m, b]^2 + 
          2*Subscript[C, A]*Subscript[m, b]^2 - 8*\[Epsilon]*Subscript[C, A]*
           Subscript[m, b]^2 - 4*Subscript[C, F]*Subscript[m, b]^2 + 
          16*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^2 + 
          9*\[Epsilon]*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]*(-6*Subscript[m, b]^2 + 7*\[Epsilon]*
           Subscript[m, b]^2 - 30*Subscript[m, t]^2 + 36*\[Epsilon]*
           Subscript[m, t]^2 - 36*Subscript[C, A]*Subscript[m, t]^2 + 
          8*\[Epsilon]*Subscript[C, A]*Subscript[m, t]^2))/
        (2*\[Epsilon]^2*Subscript[m, b]) - (Subscript[c, "QtQb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]*
         (-6*Subscript[C, A]*Subscript[m, b]^2 + 7*\[Epsilon]*Subscript[C, A]*
           Subscript[m, b]^2 + 12*Subscript[C, F]*Subscript[m, b]^2 - 
          14*\[Epsilon]*Subscript[C, F]*Subscript[m, b]^2 - 
          12*Subscript[C, A]*Subscript[m, t]^2 + 18*\[Epsilon]*
           Subscript[C, A]*Subscript[m, t]^2 + 60*Subscript[C, F]*
           Subscript[m, t]^2 - 72*\[Epsilon]*Subscript[C, F]*
           Subscript[m, t]^2))/(4*\[Epsilon]^2*Subscript[m, b]), 
     "1" -> (-3*Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon] + 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*Subscript[m, b]^3)/
        (\[Epsilon]*Subscript[m, t]) + (Subscript[c, "QtQb"]^"(8)"*
         Subscript[C, F]*Subscript[m, b]^3)/(\[Epsilon]*Subscript[m, t]) - 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2)/
        \[Epsilon]|>|>, "\!\(\*SubscriptBox[\(b\), \(L\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-40*Subscript[c, "bb"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(9*\[Epsilon]) + 
       (4*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/(9*\[Epsilon]) - 
       ((-2 - \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       ((2 + 5*\[Epsilon])*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(6*\[Epsilon]^2) + 
       (5*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/(9*\[Epsilon]) - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-4 - 10*\[Epsilon] + 
          2*Subscript[C, A] + \[Epsilon]*Subscript[C, A] - 
          4*Subscript[C, F] - 2*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, b]^2)/(6*\[Epsilon]^2) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*(6 + 35*\[Epsilon] - 
          4*\[Epsilon]*Subscript[C, A] + 8*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, b]^2)/(18*\[Epsilon]^2) - 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*(8*\[Epsilon]*Subscript[m, b] + 54*Subscript[m, t] - 
          87*\[Epsilon]*Subscript[m, t]))/(36*\[Epsilon]^2) + 
       (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]*
         (8*\[Epsilon]*Subscript[m, b] + 54*Subscript[m, t] - 
          87*\[Epsilon]*Subscript[m, t]))/(72*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> (2*Subscript[c, "bb"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/\[Epsilon] + (3*Subscript[c, "Qb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/\[Epsilon] + 
       (2*(1 + 3*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       ((1 + 2*\[Epsilon])*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/(2*\[Epsilon]) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(2 + 4*\[Epsilon] - 
          Subscript[C, A] - 3*\[Epsilon]*Subscript[C, A] + 
          2*Subscript[C, F] + 6*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*(2 + 10*\[Epsilon] - 
          9*\[Epsilon]*Subscript[C, A] + 18*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, b]^2)/(6*\[Epsilon]^2) + 
       ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/
        (4*\[Epsilon]^2) - ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/(8*\[Epsilon]^2), 
     "1" -> 0|>|>, "\!\(\*SubscriptBox[\(b\), \(R\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-2*(-2 - \[Epsilon])*Subscript[c, "bb"]*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/
        (3*\[Epsilon]^2) + (4*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(9*\[Epsilon]) - 
       (20*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/(9*\[Epsilon]) + 
       (5*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/(9*\[Epsilon]) + 
       ((2 + 5*\[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(6*\[Epsilon]^2) - 
       (10*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-1 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]^2)/
        (9*\[Epsilon]) + (2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         (3 + 10*\[Epsilon] - \[Epsilon]*Subscript[C, A] + 
          2*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]^2)/
        (9*\[Epsilon]^2) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*(8*\[Epsilon]*Subscript[m, b] + 
          54*Subscript[m, t] - 87*\[Epsilon]*Subscript[m, t]))/
        (36*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 
          2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*(8*\[Epsilon]*Subscript[m, b] + 54*Subscript[m, t] - 
          87*\[Epsilon]*Subscript[m, t]))/(72*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> (4*(1 + 3*\[Epsilon])*Subscript[c, "bb"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       (3*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/\[Epsilon] + (Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/\[Epsilon] + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/(2*\[Epsilon]) + 
       ((1 + 2*\[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(2 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]^2)/
        (2*\[Epsilon]) + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         (4 + 11*\[Epsilon] - 9*\[Epsilon]*Subscript[C, A] + 
          18*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]^2)/
        (6*\[Epsilon]^2) + ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/
        (4*\[Epsilon]^2) - ((-6 + 19*\[Epsilon])*Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t])/(8*\[Epsilon]^2), 
     "1" -> 0|>|>, "\!\(\*SuperscriptBox[\(\[Delta]\), \
\(3\)]\)\!\(\*SubscriptBox[\(b\), \(L\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-2*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(9*\[Epsilon]) - 
       ((-6 + \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(18*\[Epsilon]^2) - 
       ((-6 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(36*\[Epsilon]^2) - 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2)/
        (18*\[Epsilon]) + (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 
          2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2)/
        (36*\[Epsilon]) - ((-6 + \[Epsilon])*Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*
         Subscript[g, s]^2)/(36*\[Epsilon]^2) - 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*(-6 + \[Epsilon] - 
          4*\[Epsilon]*Subscript[C, A] + 8*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(36*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> -1/12*((-2 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 + 
       ((2 + \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(6*\[Epsilon]^2) - 
       ((-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(12*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(4 - 2*\[Epsilon] - 
          2*Subscript[C, A] - \[Epsilon]*Subscript[C, A] + 
          4*Subscript[C, F] + 2*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(12*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(b\), \
\(R\)]\)" -> 
  <|"BMHV" -> <|"2" -> -1/9*((-6 + \[Epsilon])*Subscript[c, "bb"]*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 - 
       (2*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2)/
        (9*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(18*\[Epsilon]) - 
       ((-6 + \[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(36*\[Epsilon]^2) + 
       (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
         Subscript[C, F]*Subscript[g, s]^2)/(36*\[Epsilon]) - 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*(-6 + \[Epsilon] - 
          2*\[Epsilon]*Subscript[C, A] + 4*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(18*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> ((2 + \[Epsilon])*Subscript[c, "bb"]*Subscript[C, F]*
         Subscript[g, s]^2)/(3*\[Epsilon]^2) - 
       ((-2 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(6*\[Epsilon]^2) - 
       ((-2 + \[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(12*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(b\), \
\(LR\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-20*Subscript[c, "bb"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b])/(9*\[Epsilon]) + 
       (4*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b])/(9*\[Epsilon]) - (10*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b])/(9*\[Epsilon]) + 
       (5*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b])/(18*\[Epsilon]) + (5*Subscript[c, "tb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b])/(18*\[Epsilon]) - 
       (5*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-1 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b])/
        (9*\[Epsilon]) + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         (15 - 4*Subscript[C, A] + 8*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, b])/(18*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*(2*\[Epsilon]*Subscript[m, b] + 
          54*Subscript[m, t] - 57*\[Epsilon]*Subscript[m, t]))/
        (36*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 
          2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2*
         (2*\[Epsilon]*Subscript[m, b] + 54*Subscript[m, t] - 
          57*\[Epsilon]*Subscript[m, t]))/(72*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> (Subscript[c, "bb"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b])/\[Epsilon] + (3*Subscript[c, "Qb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b])/\[Epsilon] + 
       (Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b])/(2*\[Epsilon]) + (Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b])/(4*\[Epsilon]) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b])/(4*\[Epsilon]) + (Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, b])/(4*\[Epsilon]) + 
       (3*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*(1 - 2*Subscript[C, A] + 
          4*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b])/
        (4*\[Epsilon]) + ((-6 + 13*\[Epsilon])*Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/
        (4*\[Epsilon]^2) - ((-6 + 13*\[Epsilon])*Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t])/(8*\[Epsilon]^2), "1" -> 0|>|>|>;


(* Created with the Wolfram Language : www.wolfram.com *)
Zq25FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) - 
       (4*(1 - 2*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (4*(9 - 6*\[Epsilon])*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/\[Epsilon]^2 - 
       (2*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(3*\[Epsilon]^2) - 
       (8*(1 - 2*\[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-2*Subscript[m, t]^2 + 6*\[Epsilon]*Subscript[m, t]^2 - 
          4*\[Epsilon]*Subscript[C, A]*Subscript[m, t]^2 + 
          36*Subscript[C, F]*Subscript[m, t]^2 - 24*\[Epsilon]*
           Subscript[C, F]*Subscript[m, t]^2))/\[Epsilon]^2 - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (4*Subscript[m, t]^2 - 9*\[Epsilon]*Subscript[m, t]^2 - 
          2*Subscript[C, A]*Subscript[m, t]^2 + 4*\[Epsilon]*Subscript[C, A]*
           Subscript[m, t]^2 + 4*Subscript[C, F]*Subscript[m, t]^2 - 
          8*\[Epsilon]*Subscript[C, F]*Subscript[m, t]^2))/(3*\[Epsilon]^2), 
     "1" -> (-3*Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2)/
        \[Epsilon]|>, "NDR" -> 
    <|"2" -> (4*(-1 + 4*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (8*(-1 + 4*\[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (2*Subscript[c, "Qt"]^"(1)"*(18 - 9*\[Epsilon] + 
          8*\[Epsilon]*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/\[Epsilon]^2 + (Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*(-2*Subscript[m, t]^2 + 
          \[Epsilon]*Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-2*Subscript[m, t]^2 + \[Epsilon]*Subscript[m, t]^2))/
        (3*\[Epsilon]^2) + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(-4*Subscript[m, t]^2 + 11*\[Epsilon]*
           Subscript[m, t]^2 + 2*Subscript[C, A]*Subscript[m, t]^2 - 
          8*\[Epsilon]*Subscript[C, A]*Subscript[m, t]^2 - 
          4*Subscript[C, F]*Subscript[m, t]^2 + 16*\[Epsilon]*Subscript[C, F]*
           Subscript[m, t]^2))/(3*\[Epsilon]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-2*Subscript[m, t]^2 + 7*\[Epsilon]*Subscript[m, t]^2 - 
          5*\[Epsilon]*Subscript[C, A]*Subscript[m, t]^2 - 
          4*\[Epsilon]*Subscript[c, ev]*Subscript[C, A]*Subscript[m, t]^2 + 
          36*Subscript[C, F]*Subscript[m, t]^2 - 18*\[Epsilon]*
           Subscript[C, F]*Subscript[m, t]^2 + 16*\[Epsilon]*Subscript[c, ev]*
           Subscript[C, F]*Subscript[m, t]^2))/\[Epsilon]^2, 
     "1" -> (-3*Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2)/\[Epsilon] - 
       (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2)/
        \[Epsilon]|>|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"BMHV" -> <|"2" -> ((2 + 5*\[Epsilon])*Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (6*\[Epsilon]^2) - ((-2 - \[Epsilon])*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (4*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(9*\[Epsilon]) + 
       (5*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) - 
       (40*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-4 - 10*\[Epsilon] + 
          2*Subscript[C, A] + \[Epsilon]*Subscript[C, A] - 
          4*Subscript[C, F] - 2*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t]^2)/(6*\[Epsilon]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(6 + 35*\[Epsilon] - 
          4*\[Epsilon]*Subscript[C, A] + 8*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t]^2)/(18*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> ((1 + 2*\[Epsilon])*Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (2*(1 + 3*\[Epsilon])*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (3*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/\[Epsilon] + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(2*\[Epsilon]) + 
       (2*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/\[Epsilon] + (Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(2 + 4*\[Epsilon] - Subscript[C, A] - 
          3*\[Epsilon]*Subscript[C, A] + 2*Subscript[C, F] + 
          6*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (3*\[Epsilon]^2) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (2 + 10*\[Epsilon] - 9*\[Epsilon]*Subscript[C, A] + 
          18*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (6*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"BMHV" -> <|"2" -> (5*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(9*\[Epsilon]) - 
       (20*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) + 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/(9*\[Epsilon]) + 
       ((2 + 5*\[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(6*\[Epsilon]^2) - 
       (2*(-2 - \[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) - 
       (10*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-1 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (9*\[Epsilon]) + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (3 + 10*\[Epsilon] - \[Epsilon]*Subscript[C, A] + 
          2*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (9*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(2*\[Epsilon]) + 
       (Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/\[Epsilon] + (3*Subscript[c, "Qt"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/\[Epsilon] + 
       ((1 + 2*\[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (4*(1 + 3*\[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(2 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (2*\[Epsilon]) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (4 + 11*\[Epsilon] - 9*\[Epsilon]*Subscript[C, A] + 
          18*\[Epsilon]*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t]^2)/
        (6*\[Epsilon]^2), "1" -> 0|>|>, "\!\(\*SuperscriptBox[\(\[Delta]\), \
\(3\)]\)\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"BMHV" -> <|"2" -> -1/36*((-6 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 - 
       ((-6 + \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(18*\[Epsilon]^2) - 
       (2*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2)/
        (9*\[Epsilon]) - ((-6 + \[Epsilon])*Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*
         Subscript[g, s]^2)/(36*\[Epsilon]^2) - 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(-6 + \[Epsilon] - 
          4*\[Epsilon]*Subscript[C, A] + 8*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(36*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> -1/12*((-2 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 + 
       ((2 + \[Epsilon])*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(6*\[Epsilon]^2) - 
       ((-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(12*\[Epsilon]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(4 - 2*\[Epsilon] - 
          2*Subscript[C, A] - \[Epsilon]*Subscript[C, A] + 
          4*Subscript[C, F] + 2*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(12*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(R\)]\)" -> 
  <|"BMHV" -> <|"2" -> (-2*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2)/(9*\[Epsilon]) - 
       ((-6 + \[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(36*\[Epsilon]^2) - 
       ((-6 + \[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2)/(9*\[Epsilon]^2) - 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(-6 + \[Epsilon] - 
          2*\[Epsilon]*Subscript[C, A] + 4*\[Epsilon]*Subscript[C, F])*
         Subscript[g, s]^2)/(18*\[Epsilon]^2), "1" -> 0|>, 
   "NDR" -> <|"2" -> -1/6*((-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*
          Subscript[C, F]*Subscript[g, s]^2)/\[Epsilon]^2 - 
       ((-2 + \[Epsilon])*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2)/(12*\[Epsilon]^2) + 
       ((2 + \[Epsilon])*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2)/(3*\[Epsilon]^2), "1" -> 0|>|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(t\), \
\(LR\)]\)" -> 
  <|"BMHV" -> <|"2" -> (5*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t])/(18*\[Epsilon]) - 
       (10*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(9*\[Epsilon]) + (4*Subscript[c, "Qt"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/(9*\[Epsilon]) + 
       (5*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(18*\[Epsilon]) - 
       (20*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(9*\[Epsilon]) - (5*Subscript[c, "QQ"]^"(8)"*
         Subscript[C, F]*(-1 - Subscript[C, A] + 2*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t])/(9*\[Epsilon]) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(15 - 4*Subscript[C, A] + 
          8*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, t])/
        (18*\[Epsilon]), "1" -> 0|>, 
   "NDR" -> <|"2" -> (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t])/(4*\[Epsilon]) + 
       (Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(2*\[Epsilon]) + (3*Subscript[c, "Qt"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/\[Epsilon] + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t])/(4*\[Epsilon]) + 
       (Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t])/
        \[Epsilon] + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t])/(4*\[Epsilon]) + (3*Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F]*(1 - 2*Subscript[C, A] + 4*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t])/(4*\[Epsilon]), "1" -> 0|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2ev4FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"BMHV" -> (-4*(1 + Subscript[C, A])*Subscript[k, "S,RL,tb"]^"(1)"*
       Subscript[m, b]^3)/Subscript[m, t] - 
     (4*Subscript[C, F]*Subscript[k, "S,RL,tb"]^"(8)"*Subscript[m, b]^3)/
      Subscript[m, t] - (8*Subscript[k, "V,RL,tb"]^"(1)"*Subscript[m, b]^3)/
      Subscript[m, t] - (8*Subscript[C, F]*Subscript[k, "V,RL,tb"]^"(8)"*
       Subscript[m, b]^3)/Subscript[m, t] + 4*Subscript[k, "S,RR,tt"]^"(1)"*
      Subscript[m, t]^2 + 4*Subscript[C, F]*Subscript[k, "S,RR,tt"]^"(8)"*
      Subscript[m, t]^2 - (10*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"L"*Subscript[m, t])/3 + 
     (4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"LR"*
       Subscript[m, t])/3 - (10*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"R"*Subscript[m, t])/3 + 
     48*Subscript[k, "T,RR,tt"]^"(1)"*Subscript[m, t]^2 + 
     48*Subscript[C, F]*Subscript[k, "T,RR,tt"]^"(8)"*Subscript[m, t]^2 + 
     16*Subscript[k, "V,RL,tt"]^"(1)"*Subscript[m, t]^2 + 
     16*Subscript[C, F]*Subscript[k, "V,RL,tt"]^"(8)"*Subscript[m, t]^2 + 
     4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tGD"]^"LR"*
      Subscript[m, t]^2, "NDR" -> 
    (-14*(Subscript[k, "\!\(\*SuperscriptBox[\(QtQb\), \((1)\)]\)"]^"F" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(QtQb\), \((8)\)]\)"]^"F")*
       Subscript[m, b]^3)/Subscript[m, t] + 16*(-1 + Subscript[c, ev])*
      (Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(1)" + 
       Subscript[C, F]*Subscript[k, 
          "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(8)")*
      Subscript[m, t]^2|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"BMHV" -> (-4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"L"*
       Subscript[m, t])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR"*Subscript[m, t])/3 - 
     (10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"R"*
       Subscript[m, t])/3 - (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tGD"]^"LR"*Subscript[m, t]^2)/3, "NDR" -> 0|>, 
 "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"BMHV" -> (-10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"L"*
       Subscript[m, t])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR"*Subscript[m, t])/3 - 
     (4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"R"*
       Subscript[m, t])/3 - (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tGD"]^"LR"*Subscript[m, t]^2)/3, "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(L\)]\)" -> <|"BMHV" -> -1/3*(Subscript[C, F]*Subscript[g, s]*
      Subscript[k, "tGD"]^"LR"), "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(R\)]\)" -> <|"BMHV" -> -1/3*(Subscript[C, F]*Subscript[g, s]*
      Subscript[k, "tGD"]^"LR"), "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(t\), \
\(LR\)]\)" -> <|"BMHV" -> (-5*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"L")/3 + (2*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR")/3 - (5*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"R")/3 - (Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tGD"]^"LR"*Subscript[m, t])/3, "NDR" -> 0|>, 
 "\!\(\*SubscriptBox[\(m\), \(b\)]\)" -> 
  <|"BMHV" -> (-10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bG"]^"L"*
       Subscript[m, b])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bG"]^"LR"*Subscript[m, b])/3 - 
     (10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bG"]^"R"*
       Subscript[m, b])/3 + 4*Subscript[k, "S,RR,bb"]^"(1)"*Subscript[m, b]^2 + 
     4*Subscript[C, F]*Subscript[k, "S,RR,bb"]^"(8)"*Subscript[m, b]^2 + 
     48*Subscript[k, "T,RR,bb"]^"(1)"*Subscript[m, b]^2 + 
     48*Subscript[C, F]*Subscript[k, "T,RR,bb"]^"(8)"*Subscript[m, b]^2 + 
     16*Subscript[k, "V,RL,bb"]^"(1)"*Subscript[m, b]^2 + 
     16*Subscript[C, F]*Subscript[k, "V,RL,bb"]^"(8)"*Subscript[m, b]^2 + 
     4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bGD"]^"LR"*
      Subscript[m, b]^2 - (4*(1 + Subscript[C, A])*Subscript[k, "S,RL,tb"]^
        "(1)"*Subscript[m, t]^3)/Subscript[m, b] - 
     (4*Subscript[C, F]*Subscript[k, "S,RL,tb"]^"(8)"*Subscript[m, t]^3)/
      Subscript[m, b] - (8*Subscript[k, "V,RL,tb"]^"(1)"*Subscript[m, t]^3)/
      Subscript[m, b] - (8*Subscript[C, F]*Subscript[k, "V,RL,tb"]^"(8)"*
       Subscript[m, t]^3)/Subscript[m, b], 
   "NDR" -> 16*(-1 + Subscript[c, ev])*
      (Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),b"]^"(1)" + 
       Subscript[C, F]*Subscript[k, 
          "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),b"]^"(8)")*
      Subscript[m, b]^2 - 
     (14*(Subscript[k, "\!\(\*SuperscriptBox[\(QtQb\), \((1)\)]\)"]^"F" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(QtQb\), \((8)\)]\)"]^"F")*
       Subscript[m, t]^3)/Subscript[m, b]|>, 
 "\!\(\*SubscriptBox[\(b\), \(L\)]\)" -> 
  <|"BMHV" -> (-4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bG"]^"L"*
       Subscript[m, b])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bG"]^"LR"*Subscript[m, b])/3 - 
     (10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bG"]^"R"*
       Subscript[m, b])/3 - (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bGD"]^"LR"*Subscript[m, b]^2)/3, "NDR" -> 0|>, 
 "\!\(\*SubscriptBox[\(b\), \(R\)]\)" -> 
  <|"BMHV" -> (-10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bG"]^"L"*
       Subscript[m, b])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bG"]^"LR"*Subscript[m, b])/3 - 
     (4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "bG"]^"R"*
       Subscript[m, b])/3 - (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bGD"]^"LR"*Subscript[m, b]^2)/3, "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(b\), \
\(L\)]\)" -> <|"BMHV" -> -1/3*(Subscript[C, F]*Subscript[g, s]*
      Subscript[k, "bGD"]^"LR"), "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(b\), \
\(R\)]\)" -> <|"BMHV" -> -1/3*(Subscript[C, F]*Subscript[g, s]*
      Subscript[k, "bGD"]^"LR"), "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(b\), \
\(LR\)]\)" -> <|"BMHV" -> (-5*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bG"]^"L")/3 + (2*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bG"]^"LR")/3 - (5*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bG"]^"R")/3 - (Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "bGD"]^"LR"*Subscript[m, b])/3, "NDR" -> 0|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2ev5FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"BMHV" -> 4*Subscript[k, "S,RR,tt"]^"(1)"*Subscript[m, t]^2 + 
     4*Subscript[C, F]*Subscript[k, "S,RR,tt"]^"(8)"*Subscript[m, t]^2 - 
     (10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"L"*
       Subscript[m, t])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR"*Subscript[m, t])/3 - 
     (10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"R"*
       Subscript[m, t])/3 + 48*Subscript[k, "T,RR,tt"]^"(1)"*
      Subscript[m, t]^2 + 48*Subscript[C, F]*Subscript[k, "T,RR,tt"]^"(8)"*
      Subscript[m, t]^2 + 16*Subscript[k, "V,RL,tt"]^"(1)"*Subscript[m, t]^2 + 
     16*Subscript[C, F]*Subscript[k, "V,RL,tt"]^"(8)"*Subscript[m, t]^2 + 
     4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tGD"]^"LR"*
      Subscript[m, t]^2, "NDR" -> 16*(-1 + Subscript[c, ev])*
     (Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(1)" + 
      Subscript[C, F]*Subscript[k, 
         "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(8)")*
     Subscript[m, t]^2|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"BMHV" -> (-4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"L"*
       Subscript[m, t])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR"*Subscript[m, t])/3 - 
     (10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"R"*
       Subscript[m, t])/3 - (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tGD"]^"LR"*Subscript[m, t]^2)/3, "NDR" -> 0|>, 
 "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"BMHV" -> (-10*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"L"*
       Subscript[m, t])/3 + (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR"*Subscript[m, t])/3 - 
     (4*Subscript[C, F]*Subscript[g, s]*Subscript[k, "tG"]^"R"*
       Subscript[m, t])/3 - (4*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tGD"]^"LR"*Subscript[m, t]^2)/3, "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(L\)]\)" -> <|"BMHV" -> -1/3*(Subscript[C, F]*Subscript[g, s]*
      Subscript[k, "tGD"]^"LR"), "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(R\)]\)" -> <|"BMHV" -> -1/3*(Subscript[C, F]*Subscript[g, s]*
      Subscript[k, "tGD"]^"LR"), "NDR" -> 0|>, 
 "\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(t\), \
\(LR\)]\)" -> <|"BMHV" -> (-5*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"L")/3 + (2*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"LR")/3 - (5*Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tG"]^"R")/3 - (Subscript[C, F]*Subscript[g, s]*
       Subscript[k, "tGD"]^"LR"*Subscript[m, t])/3, "NDR" -> 0|>|>


(* ::Section::Closed:: *)
(*Renormalisation factors of Wilson coefficients*)


(* Created with the Wolfram Language : www.wolfram.com *)
Z4Q = <|"\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(Qt\)], \((1)\)]\)" -> 
  Subscript[c, "Qt"]^"(1)" - (3*Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(32*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(Qt\)], \((8)\)]\)" -> 
  (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2)/(48*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) - 
   (3*Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) + 
   (Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2)/(48*Pi^2*\[Epsilon]) + 
   (Subscript[c, "tt"]*Subscript[g, s]^2)/(12*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(-1 + 2*Subscript[N, c]))/
    (48*Pi^2*\[Epsilon]*Subscript[N, c]) + Subscript[c, "Qt"]^"(8)"*
    (1 + (Subscript[g, s]^2*(6 + Subscript[N, c] - 3*Subscript[N, c]^2))/
      (16*Pi^2*\[Epsilon]*Subscript[N, c])), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(QQ\)], \((1)\)]\)" -> 
  Subscript[c, "QQ"]^"(1)" + (3*Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(32*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(QQ\)], \((8)\)]\)" -> 
  (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) + 
   (11*Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) + 
   (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) + 
   Subscript[c, "QQ"]^"(8)"*(1 + (Subscript[g, s]^2*(-5 + Subscript[N, c]))/
      (12*Pi^2*\[Epsilon]*Subscript[N, c])), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(Qb\)], \((1)\)]\)" -> 
  Subscript[c, "Qb"]^"(1)" - (3*Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(32*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(Qb\)], \((8)\)]\)" -> 
  (Subscript[c, "bb"]*Subscript[g, s]^2)/(12*Pi^2*\[Epsilon]) - 
   (3*Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) + 
   (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2)/(48*Pi^2*\[Epsilon]) + 
   (Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2)/(48*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(-1 + 2*Subscript[N, c]))/
    (48*Pi^2*\[Epsilon]*Subscript[N, c]) + Subscript[c, "Qb"]^"(8)"*
    (1 + (Subscript[g, s]^2*(6 + Subscript[N, c] - 3*Subscript[N, c]^2))/
      (16*Pi^2*\[Epsilon]*Subscript[N, c])), 
 "\!\(\*SubscriptBox[\(c\), \(tt\)]\)" -> 
  Subscript[c, "tt"]*(1 + (11*Subscript[g, s]^2*(-1 + Subscript[N, c]))/
      (48*Pi^2*\[Epsilon]*Subscript[N, c])) + 
   (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]))/
    (48*Pi^2*\[Epsilon]*Subscript[N, c]) + 
   (Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]))/
    (96*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SubscriptBox[\(c\), \(bb\)]\)" -> 
  Subscript[c, "bb"]*(1 + (11*Subscript[g, s]^2*(-1 + Subscript[N, c]))/
      (48*Pi^2*\[Epsilon]*Subscript[N, c])) + 
   (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]))/
    (48*Pi^2*\[Epsilon]*Subscript[N, c]) + 
   (Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]))/
    (96*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(tb\)], \((1)\)]\)" -> 
  Subscript[c, "tb"]^"(1)" + (3*Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(32*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(tb\)], \((8)\)]\)" -> 
  (Subscript[c, "bb"]*Subscript[g, s]^2)/(12*Pi^2*\[Epsilon]) + 
   (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) + 
   (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2)/(24*Pi^2*\[Epsilon]) + 
   (3*Subscript[c, "tb"]^"(1)"*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) + 
   (Subscript[c, "tt"]*Subscript[g, s]^2)/(12*Pi^2*\[Epsilon]) + 
   Subscript[c, "tb"]^"(8)"*(1 + (Subscript[g, s]^2*(-9 + Subscript[N, c]))/
      (24*Pi^2*\[Epsilon]*Subscript[N, c])), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(QtQb\)], \((1)\)]\)" -> 
  -1/16*(Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(1 + Subscript[N, c])^2*
      (2 - 3*Subscript[N, c] + Subscript[N, c]^2))/
     (Pi^2*\[Epsilon]*Subscript[N, c]^3) + Subscript[c, "QtQb"]^"(1)"*
    (1 + (Subscript[g, s]^2*(4 + 3*Subscript[N, c] - 4*Subscript[N, c]^2 - 
        3*Subscript[N, c]^3))/(16*Pi^2*\[Epsilon]*Subscript[N, c]^2)), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(QtQb\)], \((8)\)]\)" -> 
  (Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2*(2 + Subscript[N, c]))/
    (4*Pi^2*\[Epsilon]*Subscript[N, c]) + Subscript[c, "QtQb"]^"(8)"*
    (1 + (Subscript[g, s]^2*(-4 - Subscript[N, c] - 2*Subscript[N, c]^2 + 
        Subscript[N, c]^3))/(16*Pi^2*\[Epsilon]*Subscript[N, c]^2))|>


(* Created with the Wolfram Language : www.wolfram.com *)
ZevBMHV = <|"\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RR, tt\)], \((1)\)]\)" -> 
  (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
    (64*Pi^2*\[Epsilon]*Subscript[N, c]^2) - 
   (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
    (32*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RR, tt\)], \((8)\)]\)" -> 
  (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) + 
   (Subscript[c, "tt"]*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) - 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]*
     Subscript[N, c]) - (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*
     (-2 + Subscript[N, c]^2))/(16*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(T, RR, tt\)], \((1)\)]\)" -> 
  (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^(-2)))/
    (128*Pi^2*\[Epsilon]) - (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(256*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(T, RR, tt\)], \((8)\)]\)" -> 
  -1/64*(Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2)/(32*Pi^2*\[Epsilon]) - 
   (Subscript[c, "tt"]*Subscript[g, s]^2)/(32*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2)/(64*Pi^2*\[Epsilon]*
     Subscript[N, c]) - (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*
     (-2 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RR, bb\)], \((1)\)]\)" -> 
  -1/32*(Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
     (Pi^2*\[Epsilon]*Subscript[N, c]^2) + 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
    (64*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RR, bb\)], \((8)\)]\)" -> 
  (Subscript[c, "bb"]*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2)/(8*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]) - 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]*
     Subscript[N, c]) - (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*
     (-2 + Subscript[N, c]^2))/(16*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(T, RR, bb\)], \((1)\)]\)" -> 
  (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^(-2)))/
    (128*Pi^2*\[Epsilon]) - (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(256*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(T, RR, bb\)], \((8)\)]\)" -> 
  -1/32*(Subscript[c, "bb"]*Subscript[g, s]^2)/(Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2)/(32*Pi^2*\[Epsilon]) - 
   (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2)/(64*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2)/(64*Pi^2*\[Epsilon]*
     Subscript[N, c]) - (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*
     (-2 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(V, RL, tb\)], \((1)\)]\)" -> 
  -1/64*(Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(V, RL, tb\)], \((8)\)]\)" -> 
  -1/16*(Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2)/(Pi^2*\[Epsilon]) - 
   (Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(-2 + Subscript[N, c]^2))/
    (32*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(V, RL, tt\)], \((1)\)]\)" -> 
  (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
   (64*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(V, RL, tt\)], \((8)\)]\)" -> 
  (Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]) + 
   (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*(-4 + Subscript[N, c]^2))/
    (64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(V, RL, bb\)], \((1)\)]\)" -> 
  (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
   (64*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(V, RL, bb\)], \((8)\)]\)" -> 
  (Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]) + 
   (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*(-4 + Subscript[N, c]^2))/
    (64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RL, tb\)], \((1)\)]\)" -> 
  (Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(-1 + Subscript[N, c]^2))/
   (64*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RL, tb\)], \((8)\)]\)" -> 
  (Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2)/(16*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(-4 + Subscript[N, c]^2))/
    (64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(tG\)], \(R\)]\)" -> 
  (Subscript[c, "tt"]*Subscript[g, s]*Subscript[m, t])/(4*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(tG\)], \(L\)]\)" -> 
  (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]*Subscript[m, t])/
    (8*Pi^2*\[Epsilon]) - (Subscript[c, "QQ"]^"(8)"*
     (Subscript[C, A] - 2*Subscript[C, F])*Subscript[g, s]*Subscript[m, t])/
    (16*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(tGD\)], \(LR\)]\)" -> 
  (Subscript[c, "Qt"]^"(1)"*Subscript[g, s])/(12*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QtQb"]^"(1)"*Subscript[g, s])/(48*Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qt"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
     Subscript[g, s])/(24*Pi^2*\[Epsilon]) - 
   (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
     Subscript[g, s])/(96*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(tG\)], \(LR\)]\)" -> 
  -1/32*(Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]*Subscript[m, b])/
     (Pi^2*\[Epsilon]) + (Subscript[c, "QtQb"]^"(8)"*
     (Subscript[C, A] - 2*Subscript[C, F])*Subscript[g, s]*Subscript[m, b])/
    (64*Pi^2*\[Epsilon]) + (Subscript[c, "Qt"]^"(1)"*Subscript[g, s]*
     Subscript[m, t])/(8*Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qt"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
     Subscript[g, s]*Subscript[m, t])/(16*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(bG\)], \(R\)]\)" -> 
  (Subscript[c, "bb"]*Subscript[g, s]*Subscript[m, b])/(4*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(bG\)], \(L\)]\)" -> 
  (Subscript[c, "QQ"]^"(1)"*Subscript[g, s]*Subscript[m, b])/
    (8*Pi^2*\[Epsilon]) - (Subscript[c, "QQ"]^"(8)"*
     (Subscript[C, A] - 2*Subscript[C, F])*Subscript[g, s]*Subscript[m, b])/
    (16*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(bGD\)], \(LR\)]\)" -> 
  (Subscript[c, "Qb"]^"(1)"*Subscript[g, s])/(12*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QtQb"]^"(1)"*Subscript[g, s])/(48*Pi^2*\[Epsilon]) - 
   (Subscript[c, "Qb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
     Subscript[g, s])/(24*Pi^2*\[Epsilon]) - 
   (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
     Subscript[g, s])/(96*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(bG\)], \(LR\)]\)" -> 
  (Subscript[c, "Qb"]^"(1)"*Subscript[g, s]*Subscript[m, b])/
    (8*Pi^2*\[Epsilon]) - (Subscript[c, "Qb"]^"(8)"*
     (Subscript[C, A] - 2*Subscript[C, F])*Subscript[g, s]*Subscript[m, b])/
    (16*Pi^2*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]*
     Subscript[m, t])/(32*Pi^2*\[Epsilon]) + 
   (Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*
     Subscript[g, s]*Subscript[m, t])/(64*Pi^2*\[Epsilon]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), SuperscriptBox[\(QtQb\), \
\((1)\)]], \(F\)]\)" -> -1/64*(Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), SuperscriptBox[\(QtQb\), \
\((8)\)]], \(F\)]\)" -> -1/16*(Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2)/
     (Pi^2*\[Epsilon]) - (Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*
     (-4 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c])|>


(* Created with the Wolfram Language : www.wolfram.com *)
ZevNDR = <|"\!\(\*SuperscriptBox[SubscriptBox[\(k\), SuperscriptBox[\(QtQb\), \
\((1)\)]], \(F\)]\)" -> -1/64*(Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*
     (-1 + Subscript[N, c]^2))/(Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), SuperscriptBox[\(QtQb\), \
\((8)\)]], \(F\)]\)" -> -1/16*(Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2)/
     (Pi^2*\[Epsilon]) - (Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*
     (-4 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(\*SuperscriptBox[\(LR\), \
\((3)\)], t\)], \((1)\)]\)" -> (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*
    (-1 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(\*SuperscriptBox[\(LR\), \
\((3)\)], t\)], \((8)\)]\)" -> (Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2)/
    (16*Pi^2*\[Epsilon]) + (Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*
     (-4 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c]), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(\*SuperscriptBox[\(LR\), \
\((3)\)], b\)], \((1)\)]\)" -> (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*
    (-1 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c]^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(\*SuperscriptBox[\(LR\), \
\((3)\)], b\)], \((8)\)]\)" -> (Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2)/
    (16*Pi^2*\[Epsilon]) + (Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*
     (-4 + Subscript[N, c]^2))/(64*Pi^2*\[Epsilon]*Subscript[N, c])|>


(* ::Section:: *)
(*Two-point expressions in the OS scheme*)


(* ==================================================================================================== *)
(* v2: eps^0 coefficient of C_F (no C_A, no xi) of c_QQ^(8), c_Qt^(8), c_Qb^(8), c_tb^(8) (the octet operators with a closed b loop)  *)
(* in the four-flavour on-shell Z_L, Z_R (t_L, t_R, b_L, b_R; NDR and BMHV; bare and renormalised block), with the derivative term  *)
(* of eq. (3.19) at weight 1.  The v1 value was wrong already at weight 2: the notebook masters S1 = topo2[01101] and             *)
(* D' = topo2[01102] (cell MasterTopo2OS) are known only through O(eps^0) but multiply 1/eps in the reduction of the closed-b-loop *)
(* diagrams.  Corrected closed form (one new function, XiFun, with odd powers of M_b/M_t); bare and renormalised blocks carry the   *)
(* same numbers.  The symbol names PendingOctet* are kept from the intermediate version; the values are final.                       *)
(* Zq2OSb4FS and Zq2OSr4FS add these symbols to the corrected entries.  The Z_M coefficient (keys M_t, M_b) is the v1 term plus the   *)
(* shift Delta (see the Z_M entries); MSOSRelation4FS changes by -Delta.                                                             *)
(* ==================================================================================================== *)
PendingOctetBare4FSNDRtL =
   (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (167*Subscript[M, t]^2)/12
   - (11*Pi^2*Subscript[M, t]^2)/6 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (23*Subscript[M, t]^2)/24
   - (Pi^2*Subscript[M, t]^2)/18 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (529*Subscript[M, t]^2)/24
   - (47*Pi^2*Subscript[M, t]^2)/18 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (25*Subscript[M, t]^2)/24
   + (Pi^2*Subscript[M, t]^2)/18 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetBare4FSNDRtR =
   (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (527*Subscript[M, t]^2)/24
   - (49*Pi^2*Subscript[M, t]^2)/18 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (23*Subscript[M, t]^2)/24
   - (Pi^2*Subscript[M, t]^2)/18 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (109*Subscript[M, t]^2)/12
   - (5*Pi^2*Subscript[M, t]^2)/6 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (25*Subscript[M, t]^2)/24
   + (Pi^2*Subscript[M, t]^2)/18 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetBare4FSNDRbL =
   (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((167*Subscript[M, b]^2)/12
   - (11*Pi^2*Subscript[M, b]^2)/6 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((23*Subscript[M, b]^2)/24
   - (Pi^2*Subscript[M, b]^2)/18 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((529*Subscript[M, b]^2)/24
   - (47*Pi^2*Subscript[M, b]^2)/18 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((25*Subscript[M, b]^2)/24
   + (Pi^2*Subscript[M, b]^2)/18 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetBare4FSNDRbR =
   (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((527*Subscript[M, b]^2)/24
   - (49*Pi^2*Subscript[M, b]^2)/18 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((23*Subscript[M, b]^2)/24
   - (Pi^2*Subscript[M, b]^2)/18 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((109*Subscript[M, b]^2)/12
   - (5*Pi^2*Subscript[M, b]^2)/6 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((25*Subscript[M, b]^2)/24
   + (Pi^2*Subscript[M, b]^2)/18 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetRen4FSNDRtL =
   (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (167*Subscript[M, t]^2)/12
   - (11*Pi^2*Subscript[M, t]^2)/6 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (23*Subscript[M, t]^2)/24
   - (Pi^2*Subscript[M, t]^2)/18 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (529*Subscript[M, t]^2)/24
   - (47*Pi^2*Subscript[M, t]^2)/18 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (25*Subscript[M, t]^2)/24
   + (Pi^2*Subscript[M, t]^2)/18 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetRen4FSNDRtR =
   (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (527*Subscript[M, t]^2)/24
   - (49*Pi^2*Subscript[M, t]^2)/18 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((44*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (8*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   + (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (23*Subscript[M, t]^2)/24
   - (Pi^2*Subscript[M, t]^2)/18 + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (109*Subscript[M, t]^2)/12
   - (5*Pi^2*Subscript[M, t]^2)/6 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) - (16*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (Pi^2*Subscript[M, b]^4)/(2*Subscript[M, t]^2)
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (25*Subscript[M, t]^2)/24
   + (Pi^2*Subscript[M, t]^2)/18 - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetRen4FSNDRbL =
   (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((167*Subscript[M, b]^2)/12
   - (11*Pi^2*Subscript[M, b]^2)/6 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((23*Subscript[M, b]^2)/24
   - (Pi^2*Subscript[M, b]^2)/18 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((529*Subscript[M, b]^2)/24
   - (47*Pi^2*Subscript[M, b]^2)/18 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((25*Subscript[M, b]^2)/24
   + (Pi^2*Subscript[M, b]^2)/18 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetRen4FSNDRbR =
   (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((527*Subscript[M, b]^2)/24
   - (49*Pi^2*Subscript[M, b]^2)/18 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((23*Subscript[M, b]^2)/24
   - (Pi^2*Subscript[M, b]^2)/18 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (44*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (8*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((109*Subscript[M, b]^2)/12
   - (5*Pi^2*Subscript[M, b]^2)/6 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((25*Subscript[M, b]^2)/24
   + (Pi^2*Subscript[M, b]^2)/18 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) - (16*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   - (Pi^2*Subscript[M, t]^4)/(2*Subscript[M, b]^2)
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetBare4FSBMHVtL =
   (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (1631/108 - (11*Pi^2)/6)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (227/216 - Pi^2/18)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (5093/216 - (47*Pi^2)/18)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (91/72 + Pi^2/18)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetBare4FSBMHVtR =
   (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (5047/216 - (49*Pi^2)/18)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (227/216 - Pi^2/18)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (343/36 - (5*Pi^2)/6)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (91/72 + Pi^2/18)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetBare4FSBMHVbL =
   (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((1631/108
   - (11*Pi^2)/6)*Subscript[M, b]^2 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (47*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((227/216
   - Pi^2/18)*Subscript[M, b]^2 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (47*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((5093/216
   - (47*Pi^2)/18)*Subscript[M, b]^2 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((91/72 + Pi^2/18)*Subscript[M, b]^2
   - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (37*Subscript[M, t]^2)/3
   - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetBare4FSBMHVbR =
   (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((5047/216
   - (49*Pi^2)/18)*Subscript[M, b]^2 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (47*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((227/216
   - Pi^2/18)*Subscript[M, b]^2 + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (47*Subscript[M, t]^2)/3 - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((343/36
   - (5*Pi^2)/6)*Subscript[M, b]^2 - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3
   + (37*Subscript[M, t]^2)/3 - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3
   - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b]) + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*((91/72 + Pi^2/18)*Subscript[M, b]^2
   - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (37*Subscript[M, t]^2)/3
   - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetRen4FSBMHVtL =
   (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (1631/108 - (11*Pi^2)/6)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (227/216 - Pi^2/18)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (5093/216 - (47*Pi^2)/18)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (91/72 + Pi^2/18)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetRen4FSBMHVtR =
   (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (5047/216 - (49*Pi^2)/18)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((47*Subscript[M, b]^2)/3
   - (38*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (4*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-8/3 + Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (16*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (32*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (227/216 - Pi^2/18)*Subscript[M, t]^2
   + (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (8*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   - (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   + (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (32*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (343/36 - (5*Pi^2)/6)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t]))
   + Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((37*Subscript[M, b]^2)/3
   - (34*Subscript[L, Subscript[M, t]]*Subscript[M, b]^2)/3
   + (8*Pi^2*Subscript[M, b]^6)/(9*Subscript[M, t]^4) + ((-16/3
   - Pi^2/2)*Subscript[M, b]^4)/Subscript[M, t]^2
   + (32*Subscript[L, Subscript[M, t]]*Subscript[M, b]^4)/(3*Subscript[M, t]^2)
   - (16*Pi^2*Subscript[M, b]^3)/(9*Subscript[M, t]) + (91/72 + Pi^2/18)*Subscript[M, t]^2
   - (2*Subscript[L, Subscript[M, t]]^2*Subscript[M, t]^2)/3
   - (16*Subscript[M, b]^6*Subscript[L, 2, Subscript[M, t]])/(3*Subscript[M, t]^4)
   + (3*Subscript[M, b]^4*Subscript[L, 2, Subscript[M, t]])/Subscript[M, t]^2
   - (Subscript[M, t]^2*Subscript[L, 2, Subscript[M, t]])/3
   - (16*Subscript[M, b]^3*XiFun[Subscript[M, b]/Subscript[M, t]])/(3*Subscript[M, t])));
PendingOctetRen4FSBMHVbL =
   (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((1631/108 - (11*Pi^2)/6)*Subscript[M, b]^2
   + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (47*Subscript[M, t]^2)/3
   - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((227/216 - Pi^2/18)*Subscript[M, b]^2
   + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (47*Subscript[M, t]^2)/3
   - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((5093/216 - (47*Pi^2)/18)*Subscript[M, b]^2
   - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (37*Subscript[M, t]^2)/3
   - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((91/72 + Pi^2/18)*Subscript[M, b]^2
   - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (37*Subscript[M, t]^2)/3
   - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
PendingOctetRen4FSBMHVbR =
   (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((5047/216 - (49*Pi^2)/18)*Subscript[M, b]^2
   + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (47*Subscript[M, t]^2)/3
   - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((227/216 - Pi^2/18)*Subscript[M, b]^2
   + (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (47*Subscript[M, t]^2)/3
   - (38*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (32*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-8/3 + Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (16*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (4*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   + (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   - (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (8*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (32*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((343/36 - (5*Pi^2)/6)*Subscript[M, b]^2
   - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (37*Subscript[M, t]^2)/3
   - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b]))
   + Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*((91/72 + Pi^2/18)*Subscript[M, b]^2
   - (2*Subscript[L, Subscript[M, b]]^2*Subscript[M, b]^2)/3 + (37*Subscript[M, t]^2)/3
   - (34*Subscript[L, Subscript[M, b]]*Subscript[M, t]^2)/3 - (16*Pi^2*Subscript[M, t]^3)/(9*Subscript[M, b])
   + ((-16/3 - Pi^2/2)*Subscript[M, t]^4)/Subscript[M, b]^2
   + (32*Subscript[L, Subscript[M, b]]*Subscript[M, t]^4)/(3*Subscript[M, b]^2)
   + (8*Pi^2*Subscript[M, t]^6)/(9*Subscript[M, b]^4)
   - (Subscript[M, b]^2*Subscript[L, 2, Subscript[M, b]])/3
   + (3*Subscript[M, t]^4*Subscript[L, 2, Subscript[M, b]])/Subscript[M, b]^2
   - (16*Subscript[M, t]^6*Subscript[L, 2, Subscript[M, b]])/(3*Subscript[M, b]^4)
   - (16*Subscript[M, t]^3*XiFun[Subscript[M, t]/Subscript[M, b]])/(3*Subscript[M, b])));
(* ==================================================================================================== *)



(* Created with the Wolfram Language : www.wolfram.com *)
Zq2OSb4FS = <|"\!\(\*SubscriptBox[\(M\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (2*Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]^"0"*
         Subscript[C, F]*Subscript[g, s]^"0"*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qt"]^"(1),0"*Subscript[M, t]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[M, t]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1),0"*
         (1 + 2*Subscript[C, A])*Subscript[M, b]^3*(Subscript[M, t]^2)^
          \[Epsilon])/((-1 + \[Epsilon])*\[Epsilon]*(Subscript[M, b]^2)^
          \[Epsilon]*Subscript[M, t]) + (Subscript[c, "QtQb"]^"(8),0"*
         Subscript[C, F]*Subscript[M, b]^3*(Subscript[M, t]^2)^\[Epsilon])/
        ((Subscript[M, b]^2)^\[Epsilon]*(\[Epsilon]*Subscript[M, t] - 
          \[Epsilon]^2*Subscript[M, t])), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
((2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   - (2*(-69 + 8*Pi^2)*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (4*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (20*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   + 85*Subscript[c, "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2 + (12*Subscript[c,
   "Qt"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2 + (40*Subscript[c,
   "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon] + (2*Subscript[c,
   "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/(3*\[Epsilon]^2) + (Subscript[c,
   "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon] - (4*(-69
   + 8*Pi^2)*Subscript[c, "tt"]^"0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/9
   + (8*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (40*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   + (2*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2)/ (3*\[Epsilon]^2) + (5*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*
   (3 - 2*Subscript[C, A] + 4*Subscript[C, F])*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*(1 + 6*Subscript[C, F])* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/\[Epsilon]^2 + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*(9 - 9*Subscript[C, A] + 40*Subscript[C,
   F])*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon] + (Subscript[M, b]*((3*Subscript[c,
   "QtQb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon]^2 + (11*Subscript[c,
   "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/(2*\[Epsilon]) + (Subscript[c,
   "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^ (2*"0")*Subscript[M, t]^2*(13 + 4*Pi^2 - 48*Subscript[L,
   Subscript[M, t]]^2 - 24*Subscript[L, 2, Subscript[M, t]]))/4))/Subscript[M, t] + (Subscript[M,
   b]*((3*Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^2)/(2*\[Epsilon]^2) + (11*Subscript[c, "QtQb"]^"(8),0"*Subscript[C,
   F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(4*\[Epsilon])
   + (Subscript[c, "QtQb"]^"(8),0"* Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])* Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*(13 + 4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L,
   2, Subscript[M, t]]))/8))/Subscript[M, t] + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^2*(3 + 4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L,
   2, Subscript[M, t]]))/18 + (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, t]^2*(3 + 4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L, 2, Subscript[M,
   t]]))/18 + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(423
   - 28*Pi^2 - 351*Subscript[C, A] + 1530*Subscript[C, F] - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L,
   2, Subscript[M, t]]))/18 + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M, t]^4) + (Subscript[c,
   "QQ"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^6* (Pi^2 - 6*Subscript[L,
   2, Subscript[M, t]]))/(6*Subscript[M, t]^4) + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M, t]^4)
   + (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^6* (Pi^2
   - 6*Subscript[L, 2, Subscript[M, t]]))/(6*Subscript[M, t]^4) + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ Subscript[M,
   t]^3 + (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")* Subscript[M, b]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (2*Subscript[M, t]^3)
   - (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(-2*(-69
   + 8*Pi^2)*Subscript[C, A] + 4*(-69 + 8*Pi^2)*Subscript[C, F] + 3*(-71 + 4*Pi^2 + 16*Subscript[L,
   Subscript[M, t]]^2 + 8*Subscript[L, 2, Subscript[M, t]])))/18 + (Subscript[M, b]^3* ((-3*Subscript[c,
   "QtQb"]^"(1),0"*(-1 + 2*Subscript[C, A])* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/ \[Epsilon]^2 + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*(7
   + 30*Subscript[L, Subscript[M, t]] + 2*Subscript[C, A]*(-7 + 6*Subscript[L, Subscript[M, t]]))*
   Subscript[M, t]^2)/\[Epsilon] + Subscript[c, "QtQb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2* (9 - 2*Pi^2 + 70*Subscript[L, Subscript[M, t]] + 78*Subscript[L, Subscript[M, t]]^2 + Subscript[C,
   A]* (-30 + 4*Subscript[L, Subscript[M, t]] + 60*Subscript[L, Subscript[M, t]]^2) + 12*Subscript[L,
   2, Subscript[M, t]])))/ Subscript[M, t]^3 + (Subscript[M, b]^2* ((3*Subscript[c, "Qb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^ (2*"0")*Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "Qb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(441 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]]
   - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2,
   Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M, b]^2*((3*Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(441 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]]
   - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2,
   Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M, b]^2*((3*Subscript[c, "Qt"]^"(8),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "Qt"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(441 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]]
   - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2,
   Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M, b]^2*((3*Subscript[c, "tb"]^"(8),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "tb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(441 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]]
   - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2,
   Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M, b]^3*((3*Subscript[c, "QtQb"]^"(8),0"*Subscript[C,
   F]* (-Subscript[C, A] + Subscript[C, F])*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2
   + (Subscript[c, "QtQb"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")* (-(Subscript[C, A]*(7
   + 12*Subscript[L, Subscript[M, t]])) + Subscript[C, F]*(7 + 30*Subscript[L, Subscript[M, t]]))*
   Subscript[M, t]^2)/\[Epsilon] - Subscript[c, "QtQb"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2* (Subscript[C, F]*(-9 + 2*Pi^2 - 70*Subscript[L, Subscript[M, t]] - 78*Subscript[L, Subscript[M,
   t]]^2 - 12*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, A]*(12 - Pi^2 + 34*Subscript[L, Subscript[M,
   t]] + 24*Subscript[L, Subscript[M, t]]^2 + 6*Subscript[L, 2, Subscript[M, t]]))))/ Subscript[M,
   t]^3) +
(* v2: c_QtQb Z_M shift (bare symbols) *)
(Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^3/Subscript[M,
   t]* (-18*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]/\[Epsilon] - 30*(1 + 2*Subscript[C,
   A])*Subscript[L, Subscript[M, t]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]^2)
   + Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]^2*Subscript[g, s]^(2*"0")*Subscript[M, b]^3/Subscript[M,
   t]* (-18*Subscript[L, Subscript[M, t]]/\[Epsilon] - 30*Subscript[L, Subscript[M, t]] - 54*Subscript[L,
   Subscript[M, t]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^(2*"0")*(Subscript[c, "QQ"]^"(8),0" + Subscript[c, "Qt"]^"(8),0"
   + Subscript[c, "Qb"]^"(8),0"
   + Subscript[c, "tb"]^"(8),0")*((-1/3)*Subscript[M, b]^6*Subscript[M, t]^-4*Subscript[L, 2, Subscript[M, t]]
   + ((1/18)*Pi^2)*Subscript[M, b]^6*Subscript[M, t]^-4
   + (2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, Subscript[M, t]]
   + (-2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, 2, Subscript[M, t]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, b]^4*Subscript[M, t]^-2
   + (-16/3)*Subscript[M, b]^3*Subscript[M, t]^-1*XiFun[Subscript[M, b]/Subscript[M, t]]
   + ((-16/9)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1
   + (8/9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^3
   + (2)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^2
   + (-9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]
   + (-5/3)*Subscript[M, b]^2*Subscript[L, 2, Subscript[M, t]] + (161/24 + (5/18)*Pi^2)*Subscript[M, b]^2))|>, "BMHV" -> 
    <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^(2*"0"))/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) - (6*Sqrt[2]*v*(-3 + \[Epsilon])*
         Subscript[c, "tG"]^"0"*Subscript[C, F]*Subscript[g, s]^"0"*
         Subscript[M, t])/((-1 + \[Epsilon])*\[Epsilon]*
         (-3 + 2*\[Epsilon])) + (4*Subscript[c, "Qt"]^"(1),0"*
         Subscript[M, t]^2)/((-1 + \[Epsilon])*\[Epsilon]) + 
       (4*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[M, t]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1),0"*
         (1 + 2*Subscript[C, A])*Subscript[M, b]^3*(Subscript[M, t]^2)^
          \[Epsilon])/((-1 + \[Epsilon])*\[Epsilon]*(Subscript[M, b]^2)^
          \[Epsilon]*Subscript[M, t]) + (Subscript[c, "QtQb"]^"(8),0"*
         Subscript[C, F]*Subscript[M, b]^3*(Subscript[M, t]^2)^\[Epsilon])/
        ((Subscript[M, b]^2)^\[Epsilon]*(\[Epsilon]*Subscript[M, t] - 
          \[Epsilon]^2*Subscript[M, t])), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
(-2*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^2 + Subscript[c,
   "QtQb"]^"(8),0"*(Subscript[C, A] - 2*Subscript[C, F])* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2 + (2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (4*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   - (8*(-73 + 2*Pi^2)*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (4*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (20*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   + (160*Subscript[c, "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/9
   + (12*Subscript[c, "Qt"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2
   + (20*Subscript[c, "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon]
   - (11*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/9
   - (2*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^ (2*"0")*Subscript[M, t]^2)/(3*\[Epsilon])
   + (2*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (4*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   - (16*(-73 + 2*Pi^2)*Subscript[c, "tt"]^"0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (8*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (40*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   + (11*Subscript[c, "QtQb"]^"(8),0"* (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]* Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2)/18 + (Subscript[c, "QtQb"]^"(8),0"*(Subscript[C, A] - 2*Subscript[C,
   F])* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ (3*\[Epsilon]) + (2*Subscript[c,
   "QQ"]^"(8),0"*Subscript[C, F]* (2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*
   Subscript[M, t]^2)/(3*\[Epsilon]^2) + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*(1 + 6*Subscript[C,
   F])* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon]^2 + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C,
   F]*(5 + 2*Subscript[C, A] + 10*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon]
   + (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]* (17 - 30*Subscript[C, A] + 60*Subscript[C, F])*
   Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/(3*\[Epsilon]) + (Subscript[M, b]*((3*Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon]^2 + (53*Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/(6*\[Epsilon]) + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]*Subscript[g, s]^ (2*"0")*Subscript[M, t]^2*(163 + 12*Pi^2 - 144*Subscript[L, Subscript[M, t]]^2
   - 72*Subscript[L, 2, Subscript[M, t]]))/12))/Subscript[M, t] + (Subscript[M, b]*((3*Subscript[c,
   "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*
   Subscript[M, t]^2)/(2*\[Epsilon]^2) + (53*Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(12*\[Epsilon]) + (Subscript[c,
   "QtQb"]^"(8),0"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2* (163 + 12*Pi^2 - 144*Subscript[L, Subscript[M, t]]^2 - 72*Subscript[L, 2, Subscript[M, t]]))/24))/Subscript[M,
   t] + (Subscript[M, b]^3*((-3*Subscript[c, "QtQb"]^"(1),0"* (-1 + 2*Subscript[C, A])*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2 + (Subscript[c, "QtQb"]^"(1),0"* Subscript[C,
   F]*Subscript[g, s]^(2*"0")* (15 + 30*Subscript[L, Subscript[M, t]] + 2*Subscript[C, A]* (-7 + 6*Subscript[L,
   Subscript[M, t]]))*Subscript[M, t]^2)/ \[Epsilon] - Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*
   Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-37 + 2*Pi^2 - 102*Subscript[L, Subscript[M, t]] - 78*Subscript[L,
   Subscript[M, t]]^2 + Subscript[C, A]* (30 - 4*Subscript[L, Subscript[M, t]] - 60*Subscript[L, Subscript[M,
   t]]^2) - 12*Subscript[L, 2, Subscript[M, t]])))/ Subscript[M, t]^3 + (Subscript[c, "Qb"]^"(8),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(7 + 2*Pi^2 - 24*Subscript[L, Subscript[M, t]]^2
   - 12*Subscript[L, 2, Subscript[M, t]]))/9 + (Subscript[c, "tb"]^"(8),0"* Subscript[C, F]*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2* (7 + 2*Pi^2 - 24*Subscript[L, Subscript[M, t]]^2 - 12*Subscript[L,
   2, Subscript[M, t]]))/9 + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M, t]^4) + (Subscript[c,
   "QQ"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^6* (Pi^2 - 6*Subscript[L,
   2, Subscript[M, t]]))/(6*Subscript[M, t]^4) + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M, t]^4)
   + (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^6* (Pi^2
   - 6*Subscript[L, 2, Subscript[M, t]]))/(6*Subscript[M, t]^4) + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ Subscript[M,
   t]^3 + (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")* Subscript[M, b]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (2*Subscript[M, t]^3)
   - (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(123
   - 7*Pi^2 + 95*Subscript[C, A] + 80*Subscript[C, F] - 12*Subscript[L, Subscript[M, t]]^2 - 6*Subscript[L,
   2, Subscript[M, t]]))/9 - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, t]^2*(-253 + 12*Pi^2 - 8*(-73 + 2*Pi^2)* Subscript[C, A] + 16*(-73 + 2*Pi^2)*Subscript[C,
   F] + 48*Subscript[L, Subscript[M, t]]^2 + 24*Subscript[L, 2, Subscript[M, t]]))/18 + (Subscript[M,
   b]^2* ((3*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^ (2*"0")*Subscript[M, t]^2)/\[Epsilon]
   + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(513 -
   20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L,
   Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M,
   b]^2*((3*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon]
   + (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(513 -
   20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L,
   Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M,
   b]^2*((3*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon]
   + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(513 -
   20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L,
   Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M,
   b]^2*((3*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/\[Epsilon]
   + (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2*(513 -
   20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L,
   Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M,
   b]^3*((3*Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + Subscript[C, F])*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2 + (Subscript[c, "QtQb"]^"(8),0"* Subscript[C, F]*Subscript[g,
   s]^(2*"0")* (15*Subscript[C, F]*(1 + 2*Subscript[L, Subscript[M, t]]) - Subscript[C, A]*(11 + 12*Subscript[L,
   Subscript[M, t]]))* Subscript[M, t]^2)/\[Epsilon] - Subscript[c, "QtQb"]^"(8),0"* Subscript[C,
   F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2* (Subscript[C, F]*(-37 + 2*Pi^2 - 102*Subscript[L,
   Subscript[M, t]] - 78*Subscript[L, Subscript[M, t]]^2 - 12*Subscript[L, 2, Subscript[M, t]]) +
   Subscript[C, A]*(26 - Pi^2 + 50*Subscript[L, Subscript[M, t]] + 24*Subscript[L, Subscript[M, t]]^2
   + 6*Subscript[L, 2, Subscript[M, t]]))))/ Subscript[M, t]^3) +
(* v2: c_QtQb Z_M shift (bare symbols) *)
(Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^3/Subscript[M,
   t]* (-18*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]/\[Epsilon] - 30*(1 + 2*Subscript[C,
   A])*Subscript[L, Subscript[M, t]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]^2)
   + Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]^2*Subscript[g, s]^(2*"0")*Subscript[M, b]^3/Subscript[M,
   t]* (-18*Subscript[L, Subscript[M, t]]/\[Epsilon] - 30*Subscript[L, Subscript[M, t]] - 54*Subscript[L,
   Subscript[M, t]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^(2*"0")*(Subscript[c, "QQ"]^"(8),0" + Subscript[c, "Qt"]^"(8),0"
   + Subscript[c, "Qb"]^"(8),0"
   + Subscript[c, "tb"]^"(8),0")*((-1/3)*Subscript[M, b]^6*Subscript[M, t]^-4*Subscript[L, 2, Subscript[M, t]]
   + ((1/18)*Pi^2)*Subscript[M, b]^6*Subscript[M, t]^-4
   + (2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, Subscript[M, t]]
   + (-2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, 2, Subscript[M, t]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, b]^4*Subscript[M, t]^-2
   + (-16/3)*Subscript[M, b]^3*Subscript[M, t]^-1*XiFun[Subscript[M, b]/Subscript[M, t]]
   + ((-16/9)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1
   + (8/9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^3
   + (2)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^2
   + (-9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]
   + (-5/3)*Subscript[M, b]^2*Subscript[L, 2, Subscript[M, t]] + (161/24 + (5/18)*Pi^2)*Subscript[M, b]^2))|>|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS bare Z_t_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/6))*Subscript[M, t]^2) + Subscript[C, F]*1*(((301/12)
   + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/6))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-7/12))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((7/6))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-301/24)
   + (16/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((301/12) + (-32/9)*Pi^2)*Subscript[M,
   t]^2)) + Subscript[c, "Qt"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((9/4))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "tt"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((57/2) + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] +
   (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] +
   ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L,
   2, Subscript[M, t]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + ((3/2))*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M,
   t]^-1 + (-15)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M,
   t]^-3 + ((15/2))*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M,
   t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2,
   Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((2/3)*Subscript[C, F] + (2/3)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   A]*Subscript[C, F]/\[Epsilon]^2 + (2/3)*Subscript[C, F]^2 + (2/3)*Subscript[C, F]^2/\[Epsilon]
   + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (2/3)*Subscript[C, F] + (2/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/3*Subscript[C, F] -
   1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSNDRtL)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (9*Sqrt[2]*v*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/(\[Epsilon]*
         (3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS bare Z_t_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/18))*Subscript[M, t]^2) + Subscript[C, F]*1*(((3971/108)
   + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/18))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-35/36))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((35/18))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-3971/216)
   + (16/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((3971/108) + (-32/9)*Pi^2)*Subscript[M,
   t]^2)) + Subscript[c, "Qt"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((77/36))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "tt"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/3))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((1087/18) + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M, b]*Subscript[M, t]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M,
   b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]]
   + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M,
   b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M,
   t]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, t]^2 + ((-97/24))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, t]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + ((3/2))*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]]
   + ((1/2))*Subscript[M, b]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (-15)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + ((15/2))*Subscript[M,
   b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((38/27)*Subscript[C, F] +
   (10/9)*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*(-19/27*Subscript[C, A]*Subscript[C, F] - 5/9*Subscript[C, A]*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 + (38/27)*Subscript[C, F]^2 +
   (10/9)*Subscript[C, F]^2/\[Epsilon] + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (38/27)*Subscript[C,
   F] + (10/9)*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*((1/27)*Subscript[C, F] - 1/9*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-4/3*Subscript[C,
   F] - 4/3*Subscript[C, F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSBMHVtL)|>|>, "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS bare Z_t_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((3/2))*Subscript[M, t]^2) + Subscript[C, F]*1*(((57/4)
   + (-16/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/4))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((3/2))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-57/8)
   + (8/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((57/4) + (-16/9)*Pi^2)*Subscript[M, t]^2))
   + Subscript[c, "Qt"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/4))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "tt"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/3))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((301/6) + (-64/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] +
   (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] +
   ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L,
   2, Subscript[M, t]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + ((3/2))*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M,
   t]^-1 + (-15)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M,
   t]^-3 + ((15/2))*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M,
   t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2,
   Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((4/3)*Subscript[C, F] + (4/3)*Subscript[C,
   F]/\[Epsilon] + (4/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((1/3)*Subscript[C, F] +
   (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSNDRtR)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (9*Sqrt[2]*v*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/(\[Epsilon]*
         (3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS bare Z_t_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/6))*Subscript[M, t]^2) + Subscript[C, F]*1*(((1087/36)
   + (-16/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-31/12))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((31/6))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-1087/72)
   + (8/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((1087/36) + (-16/9)*Pi^2)*Subscript[M,
   t]^2)) + Subscript[c, "Qt"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((55/36))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "tt"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/9))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((3971/54) + (-64/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M, b]*Subscript[M, t]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M,
   b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]]
   + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M,
   b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M,
   t]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, t]^2 + ((-97/24))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, t]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + ((3/2))*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]]
   + ((1/2))*Subscript[M, b]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (-15)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + ((15/2))*Subscript[M,
   b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((29/27)*Subscript[C, F] + (7/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((76/27)*Subscript[C, F] + (20/9)*Subscript[C,
   F]/\[Epsilon] + (4/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((19/27)*Subscript[C, F]
   + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSBMHVtR)|>|>, "\!\(\*SubscriptBox[\(M\), \(b\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (2*Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "bG"]^"0"*
         Subscript[C, F]*Subscript[g, s]^"0"*Subscript[M, b])/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qb"]^"(1),0"*Subscript[M, b]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[M, b]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1),0"*
         (1 + 2*Subscript[C, A])*(Subscript[M, b]^2)^\[Epsilon]*
         Subscript[M, t]^3)/((-1 + \[Epsilon])*\[Epsilon]*Subscript[M, b]*
         (Subscript[M, t]^2)^\[Epsilon]) + (Subscript[c, "QtQb"]^"(8),0"*
         Subscript[C, F]*(Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
        ((\[Epsilon]*Subscript[M, b] - \[Epsilon]^2*Subscript[M, b])*
         (Subscript[M, t]^2)^\[Epsilon]), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
((-4*(-69 + 8*Pi^2)*Subscript[c, "bb"]^"0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/9
   + (8*Subscript[c, "bb"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   + (40*Subscript[c, "bb"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon])
   + 85*Subscript[c, "Qb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2 + (12*Subscript[c,
   "Qb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/\[Epsilon]^2 + (40*Subscript[c,
   "Qb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/ \[Epsilon] - (2*(-69
   + 8*Pi^2)*Subscript[c, "QQ"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/9
   + (4*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   + (20*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon])
   + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   + (2*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   + (2*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2)/ (3*\[Epsilon]^2) + (2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*
   (1 + 6*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/ \[Epsilon]^2 + (Subscript[c,
   "Qb"]^"(8),0"*Subscript[C, F]* (9 - 9*Subscript[C, A] + 40*Subscript[C, F])*Subscript[g, s]^ (2*"0")*Subscript[M,
   b]^2 + 3*Subscript[c, "Qb"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/
   \[Epsilon] + ((5*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]* (3 - 2*Subscript[C, A] + 4*Subscript[C,
   F])*Subscript[g, s]^ (2*"0")*Subscript[M, b]^2)/3 + 3*Subscript[c, "QQ"]^"(8),0"* Subscript[C,
   F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon] + (Subscript[c, "Qt"]^"(8),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^2 + 3*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, b]^2 + 3*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/\[Epsilon] + (3*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^ (2*"0")*Subscript[M,
   b]*Subscript[M, t] - (3*Subscript[c, "QtQb"]^"(1),0"*(-1 + 2*Subscript[C, A])* Subscript[C, F]*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^3)/ Subscript[M, b])/\[Epsilon]^2 + ((3*Subscript[c, "QtQb"]^"(8),0"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]* Subscript[M,
   t])/2 + (3*Subscript[c, "QtQb"]^"(8),0"* Subscript[C, F]*(-Subscript[C, A] + Subscript[C, F])*
   Subscript[g, s]^(2*"0")*Subscript[M, t]^3)/Subscript[M, b])/ \[Epsilon]^2 + ((11*Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]* Subscript[g, s]^(2*"0")*Subscript[M, b]*Subscript[M, t])/2 + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]*Subscript[g, s]^ (2*"0")*(7 + 30*Subscript[L, Subscript[M, b]] + 2*Subscript[C, A]*(-7 + 6*Subscript[L,
   Subscript[M, b]]))* Subscript[M, t]^3)/Subscript[M, b])/\[Epsilon] + ((11*Subscript[c, "QtQb"]^"(8),0"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]* Subscript[M,
   t])/4 + (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*(-(Subscript[C,
   A]*(7 + 12*Subscript[L, Subscript[M, b]])) + Subscript[C, F]* (7 + 30*Subscript[L, Subscript[M,
   b]]))*Subscript[M, t]^3)/ Subscript[M, b])/\[Epsilon] - (Subscript[c, "Qb"]^"(8),0"* Subscript[C,
   F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2* (-441 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]]
   + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2,
   Subscript[M, b]]))/72 - (Subscript[c, "QQ"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2* (-441 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2
   + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c,
   "Qt"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2* (-441 + 20*Pi^2 - 840*Subscript[L,
   Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L,
   2, Subscript[M, b]]))/72 - (Subscript[c, "tb"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2* (-441 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2
   + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 + (Subscript[c,
   "Qt"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2* (3 + 4*Pi^2 - 48*Subscript[L,
   Subscript[M, b]]^2 - 24*Subscript[L, 2, Subscript[M, b]]))/18 + (Subscript[c, "tb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2*(3 + 4*Pi^2 - 48*Subscript[L, Subscript[M, b]]^2
   - 24*Subscript[L, 2, Subscript[M, b]]))/18 + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, b]*Subscript[M, t]*(13 + 4*Pi^2 - 48*Subscript[L, Subscript[M, b]]^2 -
   24*Subscript[L, 2, Subscript[M, b]]))/4 + (Subscript[c, "QtQb"]^"(8),0"* Subscript[C, F]*(-Subscript[C,
   A] + 2*Subscript[C, F])* Subscript[g, s]^(2*"0")*Subscript[M, b]*Subscript[M, t]* (13 + 4*Pi^2
   - 48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L, 2, Subscript[M, b]]))/8 + (Subscript[c,
   "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2*(423 - 28*Pi^2 - 351*Subscript[C,
   A] + 1530*Subscript[C, F] - 48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L, 2, Subscript[M,
   b]]))/18 - (Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M,
   t]^3*(-9 + 2*Pi^2 - 70*Subscript[L, Subscript[M, b]] - 78*Subscript[L, Subscript[M, b]]^2 + Subscript[C,
   A]* (30 - 4*Subscript[L, Subscript[M, b]] - 60*Subscript[L, Subscript[M, b]]^2) - 12*Subscript[L,
   2, Subscript[M, b]]))/Subscript[M, b] + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ Subscript[M, b]^3 +
   (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (2*Subscript[M, b]^3)
   + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^6* (Pi^2
   - 6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^6*
   (Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "tb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) - (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^3*(Subscript[C,
   F]*(-9 + 2*Pi^2 - 70*Subscript[L, Subscript[M, b]] - 78*Subscript[L, Subscript[M, b]]^2 - 12*Subscript[L,
   2, Subscript[M, b]]) + Subscript[C, A]*(12 - Pi^2 + 34*Subscript[L, Subscript[M, b]] + 24*Subscript[L,
   Subscript[M, b]]^2 + 6*Subscript[L, 2, Subscript[M, b]])))/Subscript[M, b] - (Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2*(-2*(-69 + 8*Pi^2)*Subscript[C, A] + 4*(-69 + 8*Pi^2)*Subscript[C,
   F] + 3*(-71 + 4*Pi^2 + 16*Subscript[L, Subscript[M, b]]^2 + 8*Subscript[L, 2, Subscript[M, b]])))/18)
   +
(* v2: c_QtQb Z_M shift (bare symbols) *)
(Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^3/Subscript[M,
   b]* (-18*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]/\[Epsilon] - 30*(1 + 2*Subscript[C,
   A])*Subscript[L, Subscript[M, b]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]^2)
   + Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]^2*Subscript[g, s]^(2*"0")*Subscript[M, t]^3/Subscript[M,
   b]* (-18*Subscript[L, Subscript[M, b]]/\[Epsilon] - 30*Subscript[L, Subscript[M, b]] - 54*Subscript[L,
   Subscript[M, b]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^(2*"0")*(Subscript[c, "QQ"]^"(8),0" + Subscript[c, "Qt"]^"(8),0"
   + Subscript[c, "Qb"]^"(8),0"
   + Subscript[c, "tb"]^"(8),0")*((-1/3)*Subscript[M, t]^6*Subscript[M, b]^-4*Subscript[L, 2, Subscript[M, b]]
   + ((1/18)*Pi^2)*Subscript[M, t]^6*Subscript[M, b]^-4
   + (2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, Subscript[M, b]]
   + (-2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, 2, Subscript[M, b]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, t]^4*Subscript[M, b]^-2
   + (-16/3)*Subscript[M, t]^3*Subscript[M, b]^-1*XiFun[Subscript[M, t]/Subscript[M, b]]
   + ((-16/9)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1
   + (8/9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^3
   + (2)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^2
   + (-9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]
   + (-5/3)*Subscript[M, t]^2*Subscript[L, 2, Subscript[M, b]] + (161/24 + (5/18)*Pi^2)*Subscript[M, t]^2))|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) - 
       (6*Sqrt[2]*v*(-3 + \[Epsilon])*Subscript[c, "bG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, b])/((-1 + \[Epsilon])*\[Epsilon]*
         (-3 + 2*\[Epsilon])) + (4*Subscript[c, "Qb"]^"(1),0"*
         Subscript[M, b]^2)/((-1 + \[Epsilon])*\[Epsilon]) + 
       (4*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[M, b]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (Subscript[c, "QtQb"]^"(1),0"*
         (1 + 2*Subscript[C, A])*(Subscript[M, b]^2)^\[Epsilon]*
         Subscript[M, t]^3)/((-1 + \[Epsilon])*\[Epsilon]*Subscript[M, b]*
         (Subscript[M, t]^2)^\[Epsilon]) + (Subscript[c, "QtQb"]^"(8),0"*
         Subscript[C, F]*(Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
        ((\[Epsilon]*Subscript[M, b] - \[Epsilon]^2*Subscript[M, b])*
         (Subscript[M, t]^2)^\[Epsilon]), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
((-16*(-73 + 2*Pi^2)*Subscript[c, "bb"]^"0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2)/9 + (8*Subscript[c, "bb"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   + (40*Subscript[c, "bb"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/\[Epsilon]
   + (160*Subscript[c, "Qb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/9
   + (12*Subscript[c, "Qb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/\[Epsilon]^2
   + (20*Subscript[c, "Qb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/ \[Epsilon]
   - (8*(-73 + 2*Pi^2)*Subscript[c, "QQ"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2)/9 + (4*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   + (20*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/\[Epsilon]
   + (2*Subscript[c, "Qt"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/ (3*\[Epsilon]^2)
   - (11*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/9
   + (2*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/(3*\[Epsilon]^2)
   - (11*Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2)/18 + (2*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*(2 - Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/ (3*\[Epsilon]^2) + (2*Subscript[c,
   "Qb"]^"(8),0"*Subscript[C, F]* (1 + 6*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/
   \[Epsilon]^2 - 2*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2 - Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2 + (2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*(5 + 2*Subscript[C,
   A] + 10*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]^2 + 3*Subscript[c, "Qb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon] + ((Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]* (17 - 30*Subscript[C, A] + 60*Subscript[C, F])* Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/3
   + 3*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   + ((4*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2)/3
   + 3*Subscript[c, "Qt"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon]
   + ((4*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, b]^2)/3
   + 3*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   + (3*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^ (2*"0")*Subscript[M, b]*Subscript[M,
   t] - (3*Subscript[c, "QtQb"]^"(1),0"*(-1 + 2*Subscript[C, A])* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^3)/ Subscript[M, b])/\[Epsilon]^2 + ((3*Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]*(-Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, b]* Subscript[M, t])/2 + (3*Subscript[c,
   "QtQb"]^"(8),0"* Subscript[C, F]*(-Subscript[C, A] + Subscript[C, F])* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^3)/Subscript[M, b])/ \[Epsilon]^2 + ((-2*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2)/3 + (53*Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]* Subscript[g,
   s]^(2*"0")*Subscript[M, b]*Subscript[M, t])/6 + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g,
   s]^ (2*"0")*(15 + 30*Subscript[L, Subscript[M, b]] + 2*Subscript[C, A]*(-7 + 6*Subscript[L, Subscript[M,
   b]]))* Subscript[M, t]^3)/Subscript[M, b])/\[Epsilon] + (-1/3*(Subscript[c, "QtQb"]^"(8),0"*Subscript[C,
   F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")* Subscript[M, b]^2) + (53*Subscript[c,
   "QtQb"]^"(8),0"* Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])* Subscript[g, s]^(2*"0")*Subscript[M,
   b]*Subscript[M, t])/12 + (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^ (2*"0")*(15*Subscript[C,
   F]*(1 + 2*Subscript[L, Subscript[M, b]]) - Subscript[C, A]*(11 + 12*Subscript[L, Subscript[M, b]]))*Subscript[M,
   t]^3)/Subscript[M, b])/\[Epsilon] - (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, t]^2*(-513 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M,
   b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c,
   "QQ"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2* (-513 + 20*Pi^2 - 840*Subscript[L,
   Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L,
   2, Subscript[M, b]]))/72 - (Subscript[c, "Qt"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2* (-513 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2
   + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c,
   "tb"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2* (-513 + 20*Pi^2 - 840*Subscript[L,
   Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L,
   2, Subscript[M, b]]))/72 + (Subscript[c, "QtQb"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M,
   b]* Subscript[M, t]*(163 + 12*Pi^2 - 144*Subscript[L, Subscript[M, b]]^ 2 - 72*Subscript[L, 2,
   Subscript[M, b]]))/12 + (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C,
   F])*Subscript[g, s]^(2*"0")*Subscript[M, b]* Subscript[M, t]*(163 + 12*Pi^2 - 144*Subscript[L,
   Subscript[M, b]]^ 2 - 72*Subscript[L, 2, Subscript[M, b]]))/24 + (Subscript[c, "Qt"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2*(7 + 2*Pi^2 - 24*Subscript[L, Subscript[M, b]]^2
   - 12*Subscript[L, 2, Subscript[M, b]]))/9 + (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, b]^2*(7 + 2*Pi^2 - 24*Subscript[L, Subscript[M, b]]^2 - 12*Subscript[L,
   2, Subscript[M, b]]))/9 - (Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, t]^3*(-37 + 2*Pi^2 - 102*Subscript[L, Subscript[M, b]] - 78*Subscript[L, Subscript[M,
   b]]^2 + Subscript[C, A]*(30 - 4*Subscript[L, Subscript[M, b]] - 60*Subscript[L, Subscript[M, b]]^2)
   - 12*Subscript[L, 2, Subscript[M, b]]))/Subscript[M, b] + (Subscript[c, "QtQb"]^"(1),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ Subscript[M,
   b]^3 + (Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (2*Subscript[M, b]^3)
   + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^6* (Pi^2
   - 6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^6*
   (Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "tb"]^"(8),0"*Subscript[C,
   F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) - (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) - (Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^4*(9
   + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M,
   b]^2) + (2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, b]^2*(123
   - 7*Pi^2 + 95*Subscript[C, A] + 80*Subscript[C, F] - 12*Subscript[L, Subscript[M, b]]^2 - 6*Subscript[L,
   2, Subscript[M, b]]))/9 - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*
   Subscript[M, b]^2*(-253 + 12*Pi^2 - 8*(-73 + 2*Pi^2)* Subscript[C, A] + 16*(-73 + 2*Pi^2)*Subscript[C,
   F] + 48*Subscript[L, Subscript[M, b]]^2 + 24*Subscript[L, 2, Subscript[M, b]]))/18 - (Subscript[c,
   "QtQb"]^"(8),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^3* (Subscript[C, F]*(-37
   + 2*Pi^2 - 102*Subscript[L, Subscript[M, b]] - 78*Subscript[L, Subscript[M, b]]^2 - 12*Subscript[L,
   2, Subscript[M, b]]) + Subscript[C, A]*(26 - Pi^2 + 50*Subscript[L, Subscript[M, b]] + 24*Subscript[L,
   Subscript[M, b]]^2 + 6*Subscript[L, 2, Subscript[M, b]])))/ Subscript[M, b]) +
(* v2: c_QtQb Z_M shift (bare symbols) *)
(Subscript[c, "QtQb"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^3/Subscript[M,
   b]* (-18*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]/\[Epsilon] - 30*(1 + 2*Subscript[C,
   A])*Subscript[L, Subscript[M, b]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]^2)
   + Subscript[c, "QtQb"]^"(8),0"*Subscript[C, F]^2*Subscript[g, s]^(2*"0")*Subscript[M, t]^3/Subscript[M,
   b]* (-18*Subscript[L, Subscript[M, b]]/\[Epsilon] - 30*Subscript[L, Subscript[M, b]] - 54*Subscript[L,
   Subscript[M, b]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^(2*"0")*(Subscript[c, "QQ"]^"(8),0" + Subscript[c, "Qt"]^"(8),0"
   + Subscript[c, "Qb"]^"(8),0"
   + Subscript[c, "tb"]^"(8),0")*((-1/3)*Subscript[M, t]^6*Subscript[M, b]^-4*Subscript[L, 2, Subscript[M, b]]
   + ((1/18)*Pi^2)*Subscript[M, t]^6*Subscript[M, b]^-4
   + (2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, Subscript[M, b]]
   + (-2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, 2, Subscript[M, b]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, t]^4*Subscript[M, b]^-2
   + (-16/3)*Subscript[M, t]^3*Subscript[M, b]^-1*XiFun[Subscript[M, t]/Subscript[M, b]]
   + ((-16/9)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1
   + (8/9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^3
   + (2)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^2
   + (-9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]
   + (-5/3)*Subscript[M, t]^2*Subscript[L, 2, Subscript[M, b]] + (161/24 + (5/18)*Pi^2)*Subscript[M, t]^2))|>|>, "\!\(\*SubscriptBox[\(b\), \(L\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "bG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, b])/((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS bare Z_b_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/6))*Subscript[M, b]^2) + Subscript[C, F]*1*(((301/12)
   + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/6))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-7/12))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((7/6))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-301/24)
   + (16/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((301/12) + (-32/9)*Pi^2)*Subscript[M,
   b]^2)) + Subscript[c, "Qb"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((9/4))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "bb"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((57/2) + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] +
   (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] +
   ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L,
   2, Subscript[M, b]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + ((3/2))*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M,
   b]^-1 + (-15)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M,
   b]^-3 + ((15/2))*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M,
   b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2,
   Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((2/3)*Subscript[C, F] + (2/3)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2*(-1/3*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   A]*Subscript[C, F]/\[Epsilon]^2 + (2/3)*Subscript[C, F]^2 + (2/3)*Subscript[C, F]^2/\[Epsilon]
   + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (2/3)*Subscript[C, F] + (2/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*(-1/3*Subscript[C, F] -
   1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "bb"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*(-4/3*Subscript[C,
   F] - 4/3*Subscript[C, F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSNDRbL)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (9*Sqrt[2]*v*Subscript[c, "bG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, b])/(\[Epsilon]*
         (3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS bare Z_b_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/18))*Subscript[M, b]^2) + Subscript[C, F]*1*(((3971/108)
   + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/18))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-35/36))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((35/18))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-3971/216)
   + (16/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((3971/108) + (-32/9)*Pi^2)*Subscript[M,
   b]^2)) + Subscript[c, "Qb"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((77/36))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "bb"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/3))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((1087/18) + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M, t]*Subscript[M, b]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M,
   t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]]
   + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M,
   t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M,
   b]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, b]^2 + ((-97/24))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, b]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + ((3/2))*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]]
   + ((1/2))*Subscript[M, t]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (-15)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + ((15/2))*Subscript[M,
   t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((38/27)*Subscript[C, F] +
   (10/9)*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2*(-19/27*Subscript[C, A]*Subscript[C, F] - 5/9*Subscript[C, A]*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 + (38/27)*Subscript[C, F]^2 +
   (10/9)*Subscript[C, F]^2/\[Epsilon] + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (38/27)*Subscript[C,
   F] + (10/9)*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((1/27)*Subscript[C,
   F] - 1/9*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "bb"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*(-4/3*Subscript[C,
   F] - 4/3*Subscript[C, F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSBMHVbL)|>|>, 
 "\!\(\*SubscriptBox[\(b\), \(R\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "bG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, b])/((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS bare Z_b_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((3/2))*Subscript[M, b]^2) + Subscript[C, F]*1*(((57/4)
   + (-16/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/4))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((3/2))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-57/8)
   + (8/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((57/4) + (-16/9)*Pi^2)*Subscript[M, b]^2))
   + Subscript[c, "Qb"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/4))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "bb"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/3))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((301/6) + (-64/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] +
   (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] +
   ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L,
   2, Subscript[M, b]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + ((3/2))*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M,
   b]^-1 + (-15)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M,
   b]^-3 + ((15/2))*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M,
   b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2,
   Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((1/3)*Subscript[C, F] +
   (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "bb"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((4/3)*Subscript[C,
   F] + (4/3)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSNDRbR)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (9*Sqrt[2]*v*Subscript[c, "bG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, b])/(\[Epsilon]*
         (3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS bare Z_b_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/6))*Subscript[M, b]^2) + Subscript[C, F]*1*(((1087/36)
   + (-16/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-31/12))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((31/6))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-1087/72)
   + (8/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((1087/36) + (-16/9)*Pi^2)*Subscript[M,
   b]^2)) + Subscript[c, "Qb"]^"(1),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((55/36))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "bb"]^"0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/9))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((3971/54) + (-64/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1),0"*Subscript[g,
   s]^(2*"0")*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M, t]*Subscript[M, b]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M,
   t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]]
   + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M,
   t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M,
   b]])) + Subscript[c, "QtQb"]^"(8),0"*Subscript[g, s]^(2*"0")*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, b]^2 + ((-97/24))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, b]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + ((3/2))*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]]
   + ((1/2))*Subscript[M, t]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (-15)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + ((15/2))*Subscript[M,
   t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((29/27)*Subscript[C, F]
   + (7/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, b]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "bb"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, b]^2*((76/27)*Subscript[C,
   F] + (20/9)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetBare4FSBMHVbR)|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2OSb5FS = <|"\!\(\*SubscriptBox[\(M\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> (2*Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]^"0"*
         Subscript[C, F]*Subscript[g, s]^"0"*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qt"]^"(1),0"*Subscript[M, t]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]*Subscript[M, t]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) + 
       (((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^(2*"0"))/
          (-1 + 2*\[Epsilon]))/\[Epsilon], 
     "2" -> (* v1 expression, unchanged *)
(((3 + 8*Pi^2)*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/18
   + (2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   - (2*(-69 + 8*Pi^2)*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (4*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (20*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   + 85*Subscript[c, "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2 + (12*Subscript[c,
   "Qt"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2 + (40*Subscript[c,
   "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon] + ((3 + 8*Pi^2)*Subscript[c,
   "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/18 + (2*Subscript[c,
   "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2) + (Subscript[c,
   "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon] - (4*(-69
   + 8*Pi^2)*Subscript[c, "tt"]^"0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/9
   + (8*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (40*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   - (5*Subscript[c, "QQ"]^"(8),0"*(-3 + 2*Subscript[C, A] - 4*Subscript[C, F])*Subscript[C, F]*Subscript[g,
   s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]) + (2*Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*(2
   - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ (3*\[Epsilon]^2)
   + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* (1 + 6*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/ \[Epsilon]^2 + (Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* (9 - 9*Subscript[C, A] + 40*Subscript[C,
   F])*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "Qt"]^"(8),0"* Subscript[C,
   F]*(141 - 8*Pi^2 - 117*Subscript[C, A] + 510*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/6 - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*(-213 + 8*Pi^2 + 2*(69 - 8*Pi^2)*Subscript[C,
   A] + 4*(-69 + 8*Pi^2)*Subscript[C, F])* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/18)|>, 
   "BMHV" -> <|"1" -> (-6*Sqrt[2]*v*(-3 + \[Epsilon])*Subscript[c, "tG"]^"0"*
         Subscript[C, F]*Subscript[g, s]^"0"*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]*(-3 + 2*\[Epsilon])) + 
       (4*Subscript[c, "Qt"]^"(1),0"*Subscript[M, t]^2)/
        ((-1 + \[Epsilon])*\[Epsilon]) + (4*Subscript[c, "Qt"]^"(8),0"*
         Subscript[C, F]*Subscript[M, t]^2)/((-1 + \[Epsilon])*\[Epsilon]) + 
       (((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^(2*"0"))/
          (-1 + 2*\[Epsilon]))/\[Epsilon], 
     "2" -> (* v1 expression, unchanged *)
(((7 + 4*Pi^2)*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/9
   + (2*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (4*Subscript[c, "Qb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   - (8*(-73 + 2*Pi^2)*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (4*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (20*Subscript[c, "QQ"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   + (160*Subscript[c, "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/9
   + (12*Subscript[c, "Qt"]^"(1),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]^2
   + (20*Subscript[c, "Qt"]^"(1),0"* Subscript[C, F]*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ \[Epsilon]
   + ((7 + 4*Pi^2)*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (2*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (4*Subscript[c, "tb"]^"(8),0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon])
   - (16*(-73 + 2*Pi^2)*Subscript[c, "tt"]^"0"*Subscript[C, F]* Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 + (8*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (40*Subscript[c, "tt"]^"0"*Subscript[C, F]*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon]
   - (Subscript[c, "QQ"]^"(8),0"* (-17 + 30*Subscript[C, A] - 60*Subscript[C, F])*Subscript[C, F]*
   Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/(3*\[Epsilon]) + (2*Subscript[c, "QQ"]^"(8),0"*Subscript[C,
   F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ (3*\[Epsilon]^2)
   + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* (1 + 6*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/ \[Epsilon]^2 + (2*Subscript[c, "Qt"]^"(8),0"*Subscript[C, F]* (5 + 2*Subscript[C, A] + 10*Subscript[C,
   F])*Subscript[g, s]^(2*"0")* Subscript[M, t]^2)/\[Epsilon] + (2*Subscript[c, "Qt"]^"(8),0"* Subscript[C,
   F]*(123 - 6*Pi^2 + 95*Subscript[C, A] + 80*Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2)/9 - (Subscript[c, "QQ"]^"(8),0"*Subscript[C, F]*(-253 + 8*Pi^2 - 8*(-73 + 2*Pi^2)*Subscript[C,
   A] + 16*(-73 + 2*Pi^2)* Subscript[C, F])*Subscript[g, s]^(2*"0")*Subscript[M, t]^2)/ 18)|>|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 5FS bare Z_L, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C, F]
   + (301/12)*Subscript[C, F] + (7/6)*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-301/24*Subscript[C, A]*Subscript[C,
   F] + (16/9)*Pi^2*Subscript[C, A]*Subscript[C, F] - 32/9*Pi^2*Subscript[C, F]^2 + (301/12)*Subscript[C,
   F]^2 - 17/9*Pi^2*Subscript[C, F] + (167/12)*Subscript[C, F] + (-7/12*Subscript[C, A]*Subscript[C,
   F] + (7/6)*Subscript[C, F]^2 + (5/6)*Subscript[C, F])/\[Epsilon] + ((1/6)*Subscript[C, A]*Subscript[C,
   F] - 1/3*Subscript[C, F]^2 - 1/3*Subscript[C, F])/\[Epsilon]^2) + Subscript[c, "Qt"]^"(1),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*((23/2)*Subscript[C, F] + 3*Subscript[C, F]/\[Epsilon]) + Subscript[c,
   "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-23/4*Subscript[C, A]*Subscript[C, F]
   + (23/2)*Subscript[C, F]^2 - 23/9*Pi^2*Subscript[C, F] + (529/24)*Subscript[C, F] + (1/6)*Subscript[C,
   F]/\[Epsilon]^2 + (-3/2*Subscript[C, A]*Subscript[C, F] + 3*Subscript[C, F]^2 + (9/4)*Subscript[C,
   F])/\[Epsilon]) + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C,
   F] + (57/2)*Subscript[C, F] + 3*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/9*Pi^2*Subscript[C,
   F] + (23/24)*Subscript[C, F] + (5/12)*Subscript[C, F]/\[Epsilon] - 1/6*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((25/24)*Subscript[C, F]
   + (1/9)*Pi^2*Subscript[C, F] + (11/12)*Subscript[C, F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2)))
   +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((2/3)*Subscript[C, F] + (2/3)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   A]*Subscript[C, F]/\[Epsilon]^2 + (2/3)*Subscript[C, F]^2 + (2/3)*Subscript[C, F]^2/\[Epsilon]
   + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (2/3)*Subscript[C, F] + (2/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/3*Subscript[C, F] -
   1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)))|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (9*Sqrt[2]*v*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/(\[Epsilon]*
         (3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 5FS bare Z_L, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C, F]
   + (3971/108)*Subscript[C, F] + (35/18)*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-3971/216*Subscript[C,
   A]*Subscript[C, F] + (16/9)*Pi^2*Subscript[C, A]*Subscript[C, F] - 32/9*Pi^2*Subscript[C, F]^2
   + (3971/108)*Subscript[C, F]^2 - 17/9*Pi^2*Subscript[C, F] + (1631/108)*Subscript[C, F] + (-35/36*Subscript[C,
   A]*Subscript[C, F] + (35/18)*Subscript[C, F]^2 + (11/18)*Subscript[C, F])/\[Epsilon] + ((1/6)*Subscript[C,
   A]*Subscript[C, F] - 1/3*Subscript[C, F]^2 - 1/3*Subscript[C, F])/\[Epsilon]^2) + Subscript[c,
   "Qt"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-376/27*Subscript[C, F] - 8/9*Subscript[C,
   F]/\[Epsilon]) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((188/27)*Subscript[C,
   A]*Subscript[C, F] - 376/27*Subscript[C, F]^2 - 23/9*Pi^2*Subscript[C, F] + (5093/216)*Subscript[C,
   F] + (1/6)*Subscript[C, F]/\[Epsilon]^2 + ((4/9)*Subscript[C, A]*Subscript[C, F] - 8/9*Subscript[C,
   F]^2 + (77/36)*Subscript[C, F])/\[Epsilon]) + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-32/9*Pi^2*Subscript[C, F] + (1087/18)*Subscript[C, F] + (31/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/9*Pi^2*Subscript[C, F] + (227/216)*Subscript[C, F] + (11/36)*Subscript[C, F]/\[Epsilon]
   - 1/6*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/9)*Pi^2*Subscript[C, F] + (91/72)*Subscript[C, F] + (11/12)*Subscript[C, F]/\[Epsilon]
   + (1/6)*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((38/27)*Subscript[C, F] +
   (10/9)*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*(-19/27*Subscript[C, A]*Subscript[C, F] - 5/9*Subscript[C, A]*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 + (38/27)*Subscript[C, F]^2 +
   (10/9)*Subscript[C, F]^2/\[Epsilon] + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (38/27)*Subscript[C,
   F] + (10/9)*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*((1/27)*Subscript[C, F] - 1/9*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-4/3*Subscript[C,
   F] - 4/3*Subscript[C, F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)))|>|>, 
 "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 5FS bare Z_R, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-16/9*Pi^2*Subscript[C, F]
   + (57/4)*Subscript[C, F] + (3/2)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-57/8*Subscript[C, A]*Subscript[C,
   F] + (8/9)*Pi^2*Subscript[C, A]*Subscript[C, F] - 16/9*Pi^2*Subscript[C, F]^2 + (57/4)*Subscript[C,
   F]^2 - 7/9*Pi^2*Subscript[C, F] + (109/12)*Subscript[C, F] + (-3/4*Subscript[C, A]*Subscript[C,
   F] + (3/2)*Subscript[C, F]^2 + (11/6)*Subscript[C, F])/\[Epsilon] + (-1/6*Subscript[C, A]*Subscript[C,
   F] + (1/3)*Subscript[C, F]^2 + (1/3)*Subscript[C, F])/\[Epsilon]^2) + Subscript[c, "Qt"]^"(1),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*((23/2)*Subscript[C, F] + 3*Subscript[C, F]/\[Epsilon]) + Subscript[c,
   "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-23/4*Subscript[C, A]*Subscript[C, F]
   + (23/2)*Subscript[C, F]^2 - 25/9*Pi^2*Subscript[C, F] + (527/24)*Subscript[C, F] - 1/6*Subscript[C,
   F]/\[Epsilon]^2 + (-3/2*Subscript[C, A]*Subscript[C, F] + 3*Subscript[C, F]^2 + (7/4)*Subscript[C,
   F])/\[Epsilon]) + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-64/9*Pi^2*Subscript[C,
   F] + (301/6)*Subscript[C, F] + (7/3)*Subscript[C, F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((25/24)*Subscript[C, F]
   + (1/9)*Pi^2*Subscript[C, F] + (11/12)*Subscript[C, F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/9*Pi^2*Subscript[C,
   F] + (23/24)*Subscript[C, F] + (5/12)*Subscript[C, F]/\[Epsilon] - 1/6*Subscript[C, F]/\[Epsilon]^2)))
   +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((4/3)*Subscript[C, F] + (4/3)*Subscript[C,
   F]/\[Epsilon] + (4/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((1/3)*Subscript[C, F] +
   (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)))|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*
         Subscript[g, s]^(2*"0"))/(\[Epsilon]*(-1 + 2*\[Epsilon])) + 
       (9*Sqrt[2]*v*Subscript[c, "tG"]^"0"*Subscript[C, F]*
         Subscript[g, s]^"0"*Subscript[M, t])/(\[Epsilon]*
         (3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 5FS bare Z_R, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-16/9*Pi^2*Subscript[C, F]
   + (1087/36)*Subscript[C, F] + (31/6)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1087/72*Subscript[C, A]*Subscript[C,
   F] + (8/9)*Pi^2*Subscript[C, A]*Subscript[C, F] - 16/9*Pi^2*Subscript[C, F]^2 + (1087/36)*Subscript[C,
   F]^2 - 7/9*Pi^2*Subscript[C, F] + (343/36)*Subscript[C, F] + (-31/12*Subscript[C, A]*Subscript[C,
   F] + (31/6)*Subscript[C, F]^2 + (11/6)*Subscript[C, F])/\[Epsilon] + (-1/6*Subscript[C, A]*Subscript[C,
   F] + (1/3)*Subscript[C, F]^2 + (1/3)*Subscript[C, F])/\[Epsilon]^2) + Subscript[c, "Qt"]^"(1),0"*Subscript[g,
   s]^(2*"0")*Subscript[M, t]^2*(-376/27*Subscript[C, F] - 8/9*Subscript[C, F]/\[Epsilon]) + Subscript[c,
   "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((188/27)*Subscript[C, A]*Subscript[C,
   F] - 376/27*Subscript[C, F]^2 - 25/9*Pi^2*Subscript[C, F] + (5047/216)*Subscript[C, F] - 1/6*Subscript[C,
   F]/\[Epsilon]^2 + ((4/9)*Subscript[C, A]*Subscript[C, F] - 8/9*Subscript[C, F]^2 + (55/36)*Subscript[C,
   F])/\[Epsilon]) + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-64/9*Pi^2*Subscript[C,
   F] + (3971/54)*Subscript[C, F] + (35/9)*Subscript[C, F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((1/9)*Pi^2*Subscript[C,
   F] + (91/72)*Subscript[C, F] + (11/12)*Subscript[C, F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-1/9*Pi^2*Subscript[C,
   F] + (227/216)*Subscript[C, F] + (11/36)*Subscript[C, F]/\[Epsilon] - 1/6*Subscript[C, F]/\[Epsilon]^2)))
   +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*((29/27)*Subscript[C, F] + (7/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]^"0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((76/27)*Subscript[C, F] + (20/9)*Subscript[C,
   F]/\[Epsilon] + (4/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8),0"*Subscript[g, s]^(2*"0")*Subscript[M, t]^2*((19/27)*Subscript[C, F]
   + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)))|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2OSr4FS = <|"\!\(\*SubscriptBox[\(M\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (2*Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "tG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qt"]^"(1)"*Subscript[M, t]^2)/((-1 + \[Epsilon])*
         \[Epsilon]) - (2*(-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F]*Subscript[M, t]^2)/((-1 + \[Epsilon])*\[Epsilon]) - 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*Subscript[M, b]^3*
         (Subscript[M, t]^2)^\[Epsilon])/((-1 + \[Epsilon])*\[Epsilon]*
         (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]) + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[M, b]^3*
         (Subscript[M, t]^2)^\[Epsilon])/((Subscript[M, b]^2)^\[Epsilon]*
         (\[Epsilon]*Subscript[M, t] - \[Epsilon]^2*Subscript[M, t])), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
((-2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon])
   - (2*(-63 + 8*Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/9
   - (4*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (16*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon])
   + (36*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon]^2
   - (2*Subscript[c, "tb"]^"(8)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2)/ (3*\[Epsilon]^2)
   + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/(3*\[Epsilon])
   - (4*(-63 + 8*Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/9
   - (8*Subscript[c, "tt"]*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (32*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]) +
   (4*Subscript[c, "Qt"]^"(1)"*(9 + 4*Subscript[c, ev])*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^2)/\[Epsilon] + Subscript[c, "Qt"]^"(1)"*(105 + 8*Subscript[c, ev])*Subscript[C, F]* Subscript[g,
   s]^2*Subscript[M, t]^2 + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(11 - 8*Subscript[C, A] + 16*Subscript[C,
   F])*Subscript[g, s]^2*Subscript[M, t]^2)/ (3*\[Epsilon]) + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C,
   F]* (-1 + 18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/ \[Epsilon]^2 + (Subscript[c,
   "Qt"]^"(8)"*Subscript[C, F]* (7 - (5 + 4*Subscript[c, ev])*Subscript[C, A] + 4*(9 + 4*Subscript[c,
   ev])*Subscript[C, F])*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon] + (2*Subscript[c, "QQ"]^"(8)"*
   Subscript[C, F]*(Subscript[C, A] - 2*(1 + Subscript[C, F]))* Subscript[g, s]^2*Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (Subscript[M, b]*((-3*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^2)/\[Epsilon]^2 + (7*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   t]^2)/(2*\[Epsilon]) + (Subscript[c, "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M,
   t]^2* (5 + 4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L, 2, Subscript[M, t]]))/4))/Subscript[M,
   t] + (Subscript[M, b]*((3*Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 2*Subscript[C, F])*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/(2*\[Epsilon]^2) + (7*Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/ (4*\[Epsilon])
   + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^2* Subscript[M, t]^2*(5 + 4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^ 2 - 24*Subscript[L, 2,
   Subscript[M, t]]))/8))/ Subscript[M, t] + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g,
   s]^2*Subscript[M, t]^2*(-9 + 4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L, 2, Subscript[M,
   t]]))/18 + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2*(-9 +
   4*Pi^2 - 48*Subscript[L, Subscript[M, t]]^2 - 24*Subscript[L, 2, Subscript[M, t]]))/18 + (Subscript[c,
   "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2*(387 - 28*Pi^2 - 9*(43 + 4*Subscript[c,
   ev])*Subscript[C, A] + 18*(105 + 8*Subscript[c, ev])*Subscript[C, F] - 48*Subscript[L, Subscript[M,
   t]]^2 - 24*Subscript[L, 2, Subscript[M, t]]))/18 + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g,
   s]^2*Subscript[M, b]^6* (Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/(6*Subscript[M, t]^4) + (Subscript[c,
   "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M,
   t]]))/ (6*Subscript[M, t]^4) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   b]^6* (Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/(6*Subscript[M, t]^4) + (Subscript[c, "tb"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M,
   t]^4) + (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]^5* (Pi^2
   - 6*Subscript[L, 2, Subscript[M, t]]))/Subscript[M, t]^3 + (Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]^5* (Pi^2 - 6*Subscript[L,
   2, Subscript[M, t]]))/(2*Subscript[M, t]^3) - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M,
   t]]))/(9*Subscript[M, t]^2) - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M,
   t]^2) - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2)
   - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^4*(9 + Pi^2 - 18*Subscript[L,
   Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2) - (Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2*(-2*(-63 + 8*Pi^2)*Subscript[C, A] + 4*(-63 + 8*Pi^2)*Subscript[C,
   F] + 3*(-63 + 4*Pi^2 + 16*Subscript[L, Subscript[M, t]]^2 + 8*Subscript[L, 2, Subscript[M, t]])))/18
   + (Subscript[M, b]^3* ((-3*Subscript[c, "QtQb"]^"(1)"*(5 + 6*Subscript[C, A])* Subscript[C, F]*Subscript[g,
   s]^2*Subscript[M, t]^2)/ \[Epsilon]^2 - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]* Subscript[g,
   s]^2*(-3 + 6*Subscript[L, Subscript[M, t]] + 2*Subscript[C, A]*(13 + 6*Subscript[L, Subscript[M,
   t]]))* Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g,
   s]^2*Subscript[M, t]^2* (4 - 8*Pi^2 + 248*Subscript[L, Subscript[M, t]] + 168*Subscript[L, Subscript[M,
   t]]^2 + 8*Subscript[C, A]* (-21 - 10*Subscript[L, Subscript[M, t]] + 18* Subscript[L, Subscript[M,
   t]]^2) + 48*Subscript[L, 2, Subscript[M, t]]))/4))/Subscript[M, t]^3 + (Subscript[M, b]^2*((3*Subscript[c,
   "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "Qb"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2*(441 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L,
   Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M,
   t]^2 + (Subscript[M, b]^2*((3*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^2)/\[Epsilon] + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2*(441
   - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L,
   Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M,
   b]^2*((3*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]
   + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2*(441 - 20*Pi^2
   + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M,
   t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M, t]^2 + (Subscript[M, b]^2*((3*Subscript[c,
   "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "tb"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2*(441 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L,
   Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/72))/Subscript[M,
   t]^2 + (Subscript[M, b]^3*((3*Subscript[c, "QtQb"]^"(8)"*(Subscript[C, A] - 5*Subscript[C, F])*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon]^2 - (3*Subscript[c, "QtQb"]^"(8)"* Subscript[C,
   F]*Subscript[g, s]^2*(3*Subscript[C, A] + 2*Subscript[C, F]*(-1 + 2*Subscript[L, Subscript[M, t]]))*
   Subscript[M, t]^2)/(2*\[Epsilon]) - (Subscript[c, "QtQb"]^"(8)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M,
   t]^2* (2*Subscript[C, F]*(-1 + 2*Pi^2 - 62*Subscript[L, Subscript[M, t]] - 42*Subscript[L, Subscript[M,
   t]]^2 - 12*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, A]*(17 - 2*Pi^2 + 58* Subscript[L,
   Subscript[M, t]] + 24*Subscript[L, Subscript[M, t]]^2 + 12*Subscript[L, 2, Subscript[M, t]])))/2))/
   Subscript[M, t]^3) +
(* v2: c_QtQb Z_M shift *)
(Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]^3/Subscript[M, t]* (-18*(1
   + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]/\[Epsilon] - 30*(1 + 2*Subscript[C, A])*Subscript[L,
   Subscript[M, t]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]^2) + Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]^2*Subscript[g, s]^2*Subscript[M, b]^3/Subscript[M, t]* (-18*Subscript[L, Subscript[M, t]]/\[Epsilon]
   - 30*Subscript[L, Subscript[M, t]] - 54*Subscript[L, Subscript[M, t]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[M, b]^6*Subscript[M, t]^-4*Subscript[L, 2, Subscript[M, t]]
   + ((1/18)*Pi^2)*Subscript[M, b]^6*Subscript[M, t]^-4
   + (2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, Subscript[M, t]]
   + (-2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, 2, Subscript[M, t]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, b]^4*Subscript[M, t]^-2
   + (-16/3)*Subscript[M, b]^3*Subscript[M, t]^-1*XiFun[Subscript[M, b]/Subscript[M, t]]
   + ((-16/9)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1
   + (8/9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^3
   + (2)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^2
   + (-9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]
   + (-5/3)*Subscript[M, b]^2*Subscript[L, 2, Subscript[M, t]] + (161/24 + (5/18)*Pi^2)*Subscript[M, b]^2))|>, "BMHV" -> 
    <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) - (6*Sqrt[2]*v*(-3 + \[Epsilon])*
         Subscript[c, "tG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]*(-3 + 2*\[Epsilon])) + 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[M, t]^2)/((-1 + \[Epsilon])*
         \[Epsilon]) + (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[M, t]^2)/((-1 + \[Epsilon])*\[Epsilon]) - 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*Subscript[M, b]^3*
         (Subscript[M, t]^2)^\[Epsilon])/((-1 + \[Epsilon])*\[Epsilon]*
         (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]) + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[M, b]^3*
         (Subscript[M, t]^2)^\[Epsilon])/((Subscript[M, b]^2)^\[Epsilon]*
         (\[Epsilon]*Subscript[M, t] - \[Epsilon]^2*Subscript[M, t])), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
(-2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^2 + Subscript[c,
   "QtQb"]^"(8)"* (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   b]^2 - (2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   - (16*(-25 + Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/9
   - (4*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]^2)
   + (8*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon])
   + (512*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/9 + (36*Subscript[c,
   "Qt"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]^2 + (36*Subscript[c,
   "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "QtQb"]^"(1)"*
   Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2)/9 + (2*Subscript[c, "QtQb"]^"(1)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]) - (2*Subscript[c, "tb"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/(3*\[Epsilon]^2) - (32*(-25 + Pi^2)*Subscript[c, "tt"]*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/9 - (8*Subscript[c, "tt"]*Subscript[C, F]* Subscript[g,
   s]^2*Subscript[M, t]^2)/(3*\[Epsilon]^2) + (16*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, t]^2)/(3*\[Epsilon]) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/18 + (Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/ (3*\[Epsilon])
   + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]* (9 - 4*Subscript[C, A] + 8*Subscript[C, F])*Subscript[g,
   s]^2* Subscript[M, t]^2)/(3*\[Epsilon]) + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(-1 + 18*Subscript[C,
   F])* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]^2 + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C,
   F]*(3 - 2*Subscript[C, A] + 18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/ \[Epsilon]
   + (2*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]* (Subscript[C, A] - 2*(1 + Subscript[C, F]))*Subscript[g,
   s]^2* Subscript[M, t]^2)/(3*\[Epsilon]^2) + (Subscript[M, b]*((-3*Subscript[c, "QtQb"]^"(1)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]^2 + (Subscript[c, "QtQb"]^"(1)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/(6*\[Epsilon]) + (Subscript[c, "QtQb"]^"(1)"* Subscript[C,
   F]*Subscript[g, s]^2*Subscript[M, t]^2* (65 + 36*Pi^2 - 432*Subscript[L, Subscript[M, t]]^2 - 216*Subscript[L,
   2, Subscript[M, t]]))/36))/Subscript[M, t] + (Subscript[M, b]*((3*Subscript[c, "QtQb"]^"(8)"*(Subscript[C,
   A] - 2*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/(2*\[Epsilon]^2)
   + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^2*Subscript[M, t]^2)/ (12*\[Epsilon]) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* (-Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^2* Subscript[M, t]^2*(65 + 36*Pi^2 - 432*Subscript[L, Subscript[M,
   t]]^2 - 216*Subscript[L, 2, Subscript[M, t]]))/72))/ Subscript[M, t] + (Subscript[M, b]^3* ((-3*Subscript[c,
   "QtQb"]^"(1)"*(5 + 6*Subscript[C, A])* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2)/ \[Epsilon]^2
   - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*(-1 + 6*Subscript[L, Subscript[M,
   t]] + 2*Subscript[C, A]*(13 + 6*Subscript[L, Subscript[M, t]]))* Subscript[M, t]^2)/\[Epsilon]
   - Subscript[c, "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2* (-19 + 2*Pi^2
   - 74*Subscript[L, Subscript[M, t]] - 42*Subscript[L, Subscript[M, t]]^2 + Subscript[C, A]* (42
   + 20*Subscript[L, Subscript[M, t]] - 36*Subscript[L, Subscript[M, t]]^2) - 12*Subscript[L, 2, Subscript[M,
   t]])))/ Subscript[M, t]^3 + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^2*(-5 + 2*Pi^2 - 24*Subscript[L, Subscript[M, t]]^2 - 12*Subscript[L, 2, Subscript[M, t]]))/9
   + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2*(-5 + 2*Pi^2 -
   24*Subscript[L, Subscript[M, t]]^2 - 12*Subscript[L, 2, Subscript[M, t]]))/9 + (Subscript[c, "Qb"]^"(8)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^6* (Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/(6*Subscript[M,
   t]^4) + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^6*(Pi^2 -
   6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M, t]^4) + (Subscript[c, "Qt"]^"(8)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^6* (Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/(6*Subscript[M,
   t]^4) + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^6*(Pi^2 -
   6*Subscript[L, 2, Subscript[M, t]]))/ (6*Subscript[M, t]^4) + (Subscript[c, "QtQb"]^"(1)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^5* (Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/Subscript[M,
   t]^3 + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^2*Subscript[M, b]^5* (Pi^2 - 6*Subscript[L, 2, Subscript[M, t]]))/(2*Subscript[M, t]^3) - (Subscript[c,
   "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M,
   t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M, t]^2) - (Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L,
   2, Subscript[M, t]]))/(9*Subscript[M, t]^2) - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M,
   t]]))/(9*Subscript[M, t]^2) - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, t]] - 6*Subscript[L, 2, Subscript[M, t]]))/(9*Subscript[M,
   t]^2) + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2*(105 -
   7*Pi^2 + 25*Subscript[C, A] + 256*Subscript[C, F] - 12*Subscript[L, Subscript[M, t]]^2 - 6*Subscript[L,
   2, Subscript[M, t]]))/9 - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   t]^2*(-205 + 12*Pi^2 - 16*(-25 + Pi^2)* Subscript[C, A] + 32*(-25 + Pi^2)*Subscript[C, F] + 48*Subscript[L,
   Subscript[M, t]]^2 + 24*Subscript[L, 2, Subscript[M, t]]))/18 + (Subscript[M, b]^2* ((3*Subscript[c,
   "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "Qb"]^"(8)"*
   Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2* (513 - 20*Pi^2 + 840*Subscript[L, Subscript[M,
   t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L,
   2, Subscript[M, t]]))/ 72))/Subscript[M, t]^2 + (Subscript[M, b]^2* ((3*Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "QQ"]^"(8)"* Subscript[C, F]*Subscript[g,
   s]^2*Subscript[M, t]^2* (513 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M,
   t]]^2 - 64*Subscript[L, Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/ 72))/Subscript[M,
   t]^2 + (Subscript[M, b]^2* ((3*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   t]^2)/\[Epsilon] + (Subscript[c, "Qt"]^"(8)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2*
   (513 - 20*Pi^2 + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L,
   Subscript[M, t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/ 72))/Subscript[M, t]^2 + (Subscript[M,
   b]^2* ((3*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon]
   + (Subscript[c, "tb"]^"(8)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2* (513 - 20*Pi^2
   + 840*Subscript[L, Subscript[M, t]] - 144*Subscript[L, Subscript[M, t]]^2 - 64*Subscript[L, Subscript[M,
   t]]^3 + 120*Subscript[L, 2, Subscript[M, t]]))/ 72))/Subscript[M, t]^2 + (Subscript[M, b]^3* ((3*Subscript[c,
   "QtQb"]^"(8)"*(Subscript[C, A] - 5*Subscript[C, F])* Subscript[C, F]*Subscript[g, s]^2*Subscript[M,
   t]^2)/ \[Epsilon]^2 - (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*(2 + 4*Subscript[C,
   A] + Subscript[C, F]* (-1 + 6*Subscript[L, Subscript[M, t]]))*Subscript[M, t]^2)/ \[Epsilon] -
   Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2* (2 + 4*Subscript[L,
   Subscript[M, t]] + Subscript[C, F]* (-19 + 2*Pi^2 - 74*Subscript[L, Subscript[M, t]] - 42*Subscript[L,
   Subscript[M, t]]^2 - 12*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, A]*(18 - Pi^2 + 36*Subscript[L,
   Subscript[M, t]] + 12*Subscript[L, Subscript[M, t]]^2 + 6*Subscript[L, 2, Subscript[M, t]]))))/
   Subscript[M, t]^3) +
(* v2: c_QtQb Z_M shift *)
(Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]^3/Subscript[M, t]* (-18*(1
   + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]/\[Epsilon] - 30*(1 + 2*Subscript[C, A])*Subscript[L,
   Subscript[M, t]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, t]]^2) + Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]^2*Subscript[g, s]^2*Subscript[M, b]^3/Subscript[M, t]* (-18*Subscript[L, Subscript[M, t]]/\[Epsilon]
   - 30*Subscript[L, Subscript[M, t]] - 54*Subscript[L, Subscript[M, t]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[M, b]^6*Subscript[M, t]^-4*Subscript[L, 2, Subscript[M, t]]
   + ((1/18)*Pi^2)*Subscript[M, b]^6*Subscript[M, t]^-4
   + (2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, Subscript[M, t]]
   + (-2/3)*Subscript[M, b]^4*Subscript[M, t]^-2*Subscript[L, 2, Subscript[M, t]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, b]^4*Subscript[M, t]^-2
   + (-16/3)*Subscript[M, b]^3*Subscript[M, t]^-1*XiFun[Subscript[M, b]/Subscript[M, t]]
   + ((-16/9)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1
   + (8/9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^3
   + (2)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]^2
   + (-9)*Subscript[M, b]^2*Subscript[L, Subscript[M, t]]
   + (-5/3)*Subscript[M, b]^2*Subscript[L, 2, Subscript[M, t]] + (161/24 + (5/18)*Pi^2)*Subscript[M, b]^2))|>|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "tG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS renormalised Z_t_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/6))*Subscript[M, t]^2) + Subscript[C, F]*1*(((301/12)
   + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/6))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-7/12))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((7/6))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-301/24)
   + (16/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((301/12) + (-32/9)*Pi^2)*Subscript[M,
   t]^2)) + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((9/4))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "tt"]*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((57/2) + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] +
   (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] +
   ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L,
   2, Subscript[M, t]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + ((3/2))*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M,
   t]^-1 + (-15)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M,
   t]^-3 + ((15/2))*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M,
   t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2,
   Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])) + Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]*Subscript[M,
   t]*(3/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 1/2)*(-2*Subscript[c, "QtQb"]^"(1)" + (Subscript[C,
   A] - 2*Subscript[C, F])*Subscript[c, "QtQb"]^"(8)"))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*((2/3)*Subscript[C, F] + (2/3)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-1/3*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   A]*Subscript[C, F]/\[Epsilon]^2 + (2/3)*Subscript[C, F]^2 + (2/3)*Subscript[C, F]^2/\[Epsilon]
   + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (2/3)*Subscript[C, F] + (2/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M, t]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSNDRtL)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (9*Sqrt[2]*v*Subscript[c, "tG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        (\[Epsilon]*(3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS renormalised Z_t_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/18))*Subscript[M, t]^2) + Subscript[C, F]*1*(((3971/108)
   + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/18))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-35/36))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((35/18))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-3971/216)
   + (16/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((3971/108) + (-32/9)*Pi^2)*Subscript[M,
   t]^2)) + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((77/36))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "tt"]*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/3))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((1087/18) + (-32/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M, b]*Subscript[M, t]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M,
   b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]]
   + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M,
   b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M,
   t]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, t]^2 + ((-97/24))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, t]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + ((3/2))*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]]
   + ((1/2))*Subscript[M, b]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (-15)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + ((15/2))*Subscript[M,
   b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])) + Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*((-52/9)*Subscript[C,
   F]*Subscript[M, t]^2 + (-8/3)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1)) + Subscript[c,
   "QQ"]^"(8)"*Subscript[g, s]^2*((-52/9)*Subscript[C, F]^2*Subscript[M, t]^2 + (26/9)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, t]^2 + (-8/3)*Subscript[C, F]^2*Subscript[M, t]^2*\[Epsilon]^(-1)
   + (4/3)*Subscript[C, F]*Subscript[C, A]*Subscript[M, t]^2*\[Epsilon]^(-1)) + Subscript[c, "Qt"]^"(1)"*Subscript[g,
   s]^2*((224/27)*Subscript[C, F]*Subscript[M, t]^2 + (16/9)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1))
   + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*((224/27)*Subscript[C, F]^2*Subscript[M, t]^2 + (-112/27)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, t]^2 + (16/9)*Subscript[C, F]^2*Subscript[M, t]^2*\[Epsilon]^(-1)
   + (-8/9)*Subscript[C, F]*Subscript[C, A]*Subscript[M, t]^2*\[Epsilon]^(-1)) + Subscript[c, "tt"]*Subscript[g,
   s]^2*((-176/9)*Subscript[C, F]*Subscript[M, t]^2 + (-40/3)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1))
   + Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2*((-79/9)*Subscript[C, F]*Subscript[M, b]*Subscript[M,
   t] + (-10/27)*Subscript[C, F]*Subscript[M, t]^2 + (-17/3)*Subscript[C, F]*Subscript[M, b]*Subscript[M,
   t]*\[Epsilon]^(-1) + (-2/9)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1) + -3*Subscript[C,
   F]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2)) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*((-79/9)*Subscript[C,
   F]^2*Subscript[M, b]*Subscript[M, t] + (79/18)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]*Subscript[M,
   t] + (-10/27)*Subscript[C, F]^2*Subscript[M, t]^2 + (5/27)*Subscript[C, F]*Subscript[C, A]*Subscript[M,
   t]^2 + (-17/3)*Subscript[C, F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + (17/6)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + (-2/9)*Subscript[C, F]^2*Subscript[M,
   t]^2*\[Epsilon]^(-1) + (1/9)*Subscript[C, F]*Subscript[C, A]*Subscript[M, t]^2*\[Epsilon]^(-1)
   + -3*Subscript[C, F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2) + (3/2)*Subscript[C, F]*Subscript[C,
   A]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2)))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*((38/27)*Subscript[C, F] + (10/9)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-19/27*Subscript[C, A]*Subscript[C, F] - 5/9*Subscript[C, A]*Subscript[C, F]/\[Epsilon] -
   1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 + (38/27)*Subscript[C, F]^2 + (10/9)*Subscript[C,
   F]^2/\[Epsilon] + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (38/27)*Subscript[C, F] + (10/9)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/27)*Subscript[C, F] - 1/9*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M, t]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSBMHVtL)|>|>, "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "tG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS renormalised Z_t_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((3/2))*Subscript[M, t]^2) + Subscript[C, F]*1*(((57/4)
   + (-16/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/4))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((3/2))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-57/8)
   + (8/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((57/4) + (-16/9)*Pi^2)*Subscript[M, t]^2))
   + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/4))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, t]^2)) + Subscript[c, "tt"]*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/3))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((301/6) + (-64/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] +
   (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] +
   ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L,
   2, Subscript[M, t]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + ((3/2))*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M,
   t]^-1 + (-15)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M,
   t]^-3 + ((15/2))*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M,
   t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2,
   Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])) + Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]*Subscript[M,
   t]*(3/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 1/2)*(-2*Subscript[c, "QtQb"]^"(1)" + (Subscript[C,
   A] - 2*Subscript[C, F])*Subscript[c, "QtQb"]^"(8)"))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((1/3)*Subscript[C,
   F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tt"]*Subscript[g,
   s]^2*Subscript[M, t]^2*((4/3)*Subscript[C, F] + (4/3)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSNDRtR)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (9*Sqrt[2]*v*Subscript[c, "tG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        (\[Epsilon]*(3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS renormalised Z_t_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/6))*Subscript[M, t]^2) + Subscript[C, F]*1*(((1087/36)
   + (-16/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-31/12))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((31/6))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-1087/72)
   + (8/9)*Pi^2)*Subscript[M, t]^2) + Subscript[C, F]^2*1*(((1087/36) + (-16/9)*Pi^2)*Subscript[M,
   t]^2)) + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((55/36))*Subscript[M,
   t]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, t]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, t]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   t]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, t]^2)) + Subscript[c, "tt"]*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/9))*Subscript[M,
   t]^2) + Subscript[C, F]*1*(((3971/54) + (-64/9)*Pi^2)*Subscript[M, t]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   t]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   t]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M, t]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M, t]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M, b]*Subscript[M, t]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M,
   t]^1 + (-6)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M,
   b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M,
   b]^3*Subscript[M, t]^-1 + (30)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]]
   + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L, 2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M,
   b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M,
   t]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, b]*Subscript[M,
   t]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, t]^2 + ((-97/24))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, t]^2 + ((97/12))*Subscript[M,
   b]*Subscript[M, t]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, t]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L,
   Subscript[M, t]]^2 + ((3/2))*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M, t]]
   + ((1/2))*Subscript[M, b]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (-15)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (-9)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((-5/4)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + ((15/2))*Subscript[M,
   b]^5*Subscript[M, t]^-3*Subscript[L, 2, Subscript[M, t]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   t]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, b]*Subscript[M, t]^1 + (-6)*Subscript[M, b]*Subscript[M,
   t]^1*Subscript[L, Subscript[M, t]]^2 + (-3)*Subscript[M, b]*Subscript[M, t]^1*Subscript[L, 2, Subscript[M,
   t]] + (-1)*Subscript[M, b]^2 + (-15 + -3*Pi^2)*Subscript[M, b]^3*Subscript[M, t]^-1 + (30)*Subscript[M,
   b]^3*Subscript[M, t]^-1*Subscript[L, Subscript[M, t]] + (18)*Subscript[M, b]^3*Subscript[M, t]^-1*Subscript[L,
   2, Subscript[M, t]] + ((5/2)*Pi^2)*Subscript[M, b]^5*Subscript[M, t]^-3 + (-15)*Subscript[M, b]^5*Subscript[M,
   t]^-3*Subscript[L, 2, Subscript[M, t]])) + Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*((-88/9)*Subscript[C,
   F]*Subscript[M, t]^2 + (-20/3)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1)) + Subscript[c,
   "QQ"]^"(8)"*Subscript[g, s]^2*((-88/9)*Subscript[C, F]^2*Subscript[M, t]^2 + (44/9)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, t]^2 + (-20/3)*Subscript[C, F]^2*Subscript[M, t]^2*\[Epsilon]^(-1)
   + (10/3)*Subscript[C, F]*Subscript[C, A]*Subscript[M, t]^2*\[Epsilon]^(-1)) + Subscript[c, "Qt"]^"(1)"*Subscript[g,
   s]^2*((224/27)*Subscript[C, F]*Subscript[M, t]^2 + (16/9)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1))
   + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*((224/27)*Subscript[C, F]^2*Subscript[M, t]^2 + (-112/27)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, t]^2 + (16/9)*Subscript[C, F]^2*Subscript[M, t]^2*\[Epsilon]^(-1)
   + (-8/9)*Subscript[C, F]*Subscript[C, A]*Subscript[M, t]^2*\[Epsilon]^(-1)) + Subscript[c, "tt"]*Subscript[g,
   s]^2*((-104/9)*Subscript[C, F]*Subscript[M, t]^2 + (-16/3)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1))
   + Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2*((-79/9)*Subscript[C, F]*Subscript[M, b]*Subscript[M,
   t] + (-10/27)*Subscript[C, F]*Subscript[M, t]^2 + (-17/3)*Subscript[C, F]*Subscript[M, b]*Subscript[M,
   t]*\[Epsilon]^(-1) + (-2/9)*Subscript[C, F]*Subscript[M, t]^2*\[Epsilon]^(-1) + -3*Subscript[C,
   F]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2)) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*((-79/9)*Subscript[C,
   F]^2*Subscript[M, b]*Subscript[M, t] + (79/18)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]*Subscript[M,
   t] + (-10/27)*Subscript[C, F]^2*Subscript[M, t]^2 + (5/27)*Subscript[C, F]*Subscript[C, A]*Subscript[M,
   t]^2 + (-17/3)*Subscript[C, F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + (17/6)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + (-2/9)*Subscript[C, F]^2*Subscript[M,
   t]^2*\[Epsilon]^(-1) + (1/9)*Subscript[C, F]*Subscript[C, A]*Subscript[M, t]^2*\[Epsilon]^(-1)
   + -3*Subscript[C, F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2) + (3/2)*Subscript[C, F]*Subscript[C,
   A]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2)))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((29/27)*Subscript[C,
   F] + (7/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tt"]*Subscript[g,
   s]^2*Subscript[M, t]^2*((76/27)*Subscript[C, F] + (20/9)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSBMHVtR)|>|>, 
 "\!\(\*SubscriptBox[\(M\), \(b\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (2*Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "bG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, b])/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qb"]^"(1)"*Subscript[M, b]^2)/((-1 + \[Epsilon])*
         \[Epsilon]) - (2*(-2 + \[Epsilon])*Subscript[c, "Qb"]^"(8)"*
         Subscript[C, F]*Subscript[M, b]^2)/((-1 + \[Epsilon])*\[Epsilon]) - 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*
         (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
        ((-1 + \[Epsilon])*\[Epsilon]*Subscript[M, b]*(Subscript[M, t]^2)^
          \[Epsilon]) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*
         (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
        ((\[Epsilon]*Subscript[M, b] - \[Epsilon]^2*Subscript[M, b])*
         (Subscript[M, t]^2)^\[Epsilon]), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
((-4*(-63 + 8*Pi^2)*Subscript[c, "bb"]*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]^2)/9 - (8*Subscript[c,
   "bb"]*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) + (32*Subscript[c,
   "bb"]*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^2)/(3*\[Epsilon]) + (36*Subscript[c, "Qb"]^"(1)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, b]^2)/\[Epsilon]^2 - (2*(-63 + 8*Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^2)/9 - (4*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) + (16*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]) - (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) - (2*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) + (4*Subscript[c, "Qb"]^"(1)"*(9 + 4*Subscript[c, ev])*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^2)/\[Epsilon] + Subscript[c, "Qb"]^"(1)"*(105 + 8*Subscript[c,
   ev])*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]^2 - (2*Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*(2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]^2)/ (3*\[Epsilon]^2)
   + (2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* (-1 + 18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M,
   b]^2)/ \[Epsilon]^2 + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* (7 - (5 + 4*Subscript[c, ev])*Subscript[C,
   A] + 4*(9 + 4*Subscript[c, ev])*Subscript[C, F])*Subscript[g, s]^2* Subscript[M, b]^2 + 3*Subscript[c,
   "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon] + ((Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*(11 - 8*Subscript[C, A] + 16*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]^2)/3 + 3*Subscript[c,
   "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon] + ((Subscript[c, "Qt"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, b]^2)/3 + 3*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g,
   s]^2*Subscript[M, t]^2)/\[Epsilon] + ((Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
   Subscript[M, b]^2)/3 + 3*Subscript[c, "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^2)/\[Epsilon] + (-3*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]*Subscript[M, t] - (3*Subscript[c, "QtQb"]^"(1)"* (5 + 6*Subscript[C, A])*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, t]^3)/Subscript[M, b])/\[Epsilon]^2 + ((-3*Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]* Subscript[M, t])/2
   - (3*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* (-Subscript[C, A] + 5*Subscript[C, F])*Subscript[g,
   s]^2* Subscript[M, t]^3)/Subscript[M, b])/\[Epsilon]^2 + ((7*Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]* Subscript[M, t])/4
   - (3*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*(3*Subscript[C, A] + 2*Subscript[C,
   F]* (-1 + 2*Subscript[L, Subscript[M, b]]))*Subscript[M, t]^3)/ (2*Subscript[M, b]))/\[Epsilon]
   + ((7*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]*Subscript[M,
   t])/2 - (Subscript[c, "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g, s]^2* (-3 + 6*Subscript[L, Subscript[M,
   b]] + 2*Subscript[C, A]* (13 + 6*Subscript[L, Subscript[M, b]]))*Subscript[M, t]^3)/ Subscript[M,
   b])/\[Epsilon] - (Subscript[c, "Qb"]^"(8)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2*
   (-441 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L,
   Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, t]^2*(-441 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L,
   Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72
   - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2*(-441 + 20*Pi^2
   - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M,
   b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
   Subscript[g, s]^2*Subscript[M, t]^2*(-441 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L,
   Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72
   + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]^2*(-9 + 4*Pi^2 -
   48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L, 2, Subscript[M, b]]))/18 + (Subscript[c, "tb"]^"(8)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^2*(-9 + 4*Pi^2 - 48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L,
   2, Subscript[M, b]]))/18 + (Subscript[c, "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M,
   b]*Subscript[M, t]* (5 + 4*Pi^2 - 48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L, 2, Subscript[M,
   b]]))/4 + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^2*Subscript[M, b]* Subscript[M, t]*(5 + 4*Pi^2 - 48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L,
   2, Subscript[M, b]]))/8 + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]^2*(387 - 28*Pi^2 - 9*(43 + 4*Subscript[c, ev])* Subscript[C, A] + 18*(105 + 8*Subscript[c, ev])*Subscript[C,
   F] - 48*Subscript[L, Subscript[M, b]]^2 - 24*Subscript[L, 2, Subscript[M, b]]))/18 - (Subscript[c,
   "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^3* (-1 + 2*Pi^2 - 62*Subscript[L,
   Subscript[M, b]] - 42*Subscript[L, Subscript[M, b]]^2 + Subscript[C, A]* (42 + 20*Subscript[L,
   Subscript[M, b]] - 36*Subscript[L, Subscript[M, b]]^2) - 12*Subscript[L, 2, Subscript[M, b]]))/Subscript[M,
   b] + (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L,
   2, Subscript[M, b]]))/ Subscript[M, b]^3 + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* (-Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^2* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M,
   b]]))/ (2*Subscript[M, b]^3) + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^6* (Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^6* (Pi^2 -
   6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "tb"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M, b]^2)
   - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^4*(9 + Pi^2 - 18*Subscript[L,
   Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M, b]^2) - (Subscript[c, "Qt"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L,
   2, Subscript[M, b]]))/(9*Subscript[M, b]^2) - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M,
   b]]))/(9*Subscript[M, b]^2) - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]^2*(-2*(-63 + 8*Pi^2)*Subscript[C, A] + 4*(-63 + 8*Pi^2)*Subscript[C, F] + 3*(-63 + 4*Pi^2 +
   16*Subscript[L, Subscript[M, b]]^2 + 8*Subscript[L, 2, Subscript[M, b]])))/18 - (Subscript[c, "QtQb"]^"(8)"*
   Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^3* (2*Subscript[C, F]*(-1 + 2*Pi^2 - 62*Subscript[L,
   Subscript[M, b]] - 42*Subscript[L, Subscript[M, b]]^2 - 12*Subscript[L, 2, Subscript[M, b]]) +
   Subscript[C, A]*(17 - 2*Pi^2 + 58*Subscript[L, Subscript[M, b]] + 24*Subscript[L, Subscript[M,
   b]]^2 + 12*Subscript[L, 2, Subscript[M, b]])))/ (2*Subscript[M, b])) +
(* v2: c_QtQb Z_M shift *)
(Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^3/Subscript[M, b]* (-18*(1
   + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]/\[Epsilon] - 30*(1 + 2*Subscript[C, A])*Subscript[L,
   Subscript[M, b]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]^2) + Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]^2*Subscript[g, s]^2*Subscript[M, t]^3/Subscript[M, b]* (-18*Subscript[L, Subscript[M, b]]/\[Epsilon]
   - 30*Subscript[L, Subscript[M, b]] - 54*Subscript[L, Subscript[M, b]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[M, t]^6*Subscript[M, b]^-4*Subscript[L, 2, Subscript[M, b]]
   + ((1/18)*Pi^2)*Subscript[M, t]^6*Subscript[M, b]^-4
   + (2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, Subscript[M, b]]
   + (-2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, 2, Subscript[M, b]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, t]^4*Subscript[M, b]^-2
   + (-16/3)*Subscript[M, t]^3*Subscript[M, b]^-1*XiFun[Subscript[M, t]/Subscript[M, b]]
   + ((-16/9)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1
   + (8/9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^3
   + (2)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^2
   + (-9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]
   + (-5/3)*Subscript[M, t]^2*Subscript[L, 2, Subscript[M, b]] + (161/24 + (5/18)*Pi^2)*Subscript[M, t]^2))|>, "BMHV" -> 
    <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) - (6*Sqrt[2]*v*(-3 + \[Epsilon])*
         Subscript[c, "bG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, b])/
        ((-1 + \[Epsilon])*\[Epsilon]*(-3 + 2*\[Epsilon])) + 
       (4*Subscript[c, "Qb"]^"(1)"*Subscript[M, b]^2)/((-1 + \[Epsilon])*
         \[Epsilon]) + (4*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[M, b]^2)/((-1 + \[Epsilon])*\[Epsilon]) - 
       (Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*
         (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
        ((-1 + \[Epsilon])*\[Epsilon]*Subscript[M, b]*(Subscript[M, t]^2)^
          \[Epsilon]) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*
         (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
        ((\[Epsilon]*Subscript[M, b] - \[Epsilon]^2*Subscript[M, b])*
         (Subscript[M, t]^2)^\[Epsilon]), 
     "2" -> (* v1 expression; the octet eps^0 C_F coefficient is corrected by the shift Delta added at the end of this entry (README 24.13) *)
((-32*(-25 + Pi^2)*Subscript[c, "bb"]*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]^2)/9 - (8*Subscript[c,
   "bb"]*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) + (16*Subscript[c,
   "bb"]*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^2)/(3*\[Epsilon]) + (512*Subscript[c,
   "Qb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, b]^2)/9 + (36*Subscript[c, "Qb"]^"(1)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^2)/\[Epsilon]^2 + (36*Subscript[c, "Qb"]^"(1)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, b]^2)/\[Epsilon] - (16*(-25 + Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C,
   F]* Subscript[g, s]^2*Subscript[M, b]^2)/9 - (4*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) + (8*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]) - (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/(3*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2)/9 - (2*Subscript[c, "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   b]^2)/(3*\[Epsilon]^2) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C,
   F])*Subscript[g, s]^2*Subscript[M, b]^2)/18 - (2*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(2 -
   Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]^2)/ (3*\[Epsilon]^2) + (2*Subscript[c,
   "Qb"]^"(8)"*Subscript[C, F]* (-1 + 18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]^2)/ \[Epsilon]^2
   + (3*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]
   - 2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2 + (3*Subscript[c,
   "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon] - Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2 + (2*Subscript[c,
   "Qb"]^"(8)"*Subscript[C, F]*(3 - 2*Subscript[C, A] + 18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M,
   b]^2 + 3*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^2)/\[Epsilon]
   + ((Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(9 - 4*Subscript[C, A] + 8*Subscript[C, F])*Subscript[g,
   s]^2*Subscript[M, b]^2)/3 + 3*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   t]^2)/\[Epsilon] + (-3*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]*Subscript[M, t] - (3*Subscript[c, "QtQb"]^"(1)"* (5 + 6*Subscript[C, A])*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, t]^3)/Subscript[M, b])/\[Epsilon]^2 + ((-3*Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]* Subscript[M, t])/2
   - (3*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* (-Subscript[C, A] + 5*Subscript[C, F])*Subscript[g,
   s]^2* Subscript[M, t]^3)/Subscript[M, b])/\[Epsilon]^2 + ((Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, b]^2)/3 + (Subscript[c,
   "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M,
   b]* Subscript[M, t])/12 - (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*(2 + 4*Subscript[C,
   A] + Subscript[C, F]* (-1 + 6*Subscript[L, Subscript[M, b]]))*Subscript[M, t]^3)/ Subscript[M,
   b])/\[Epsilon] + ((2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]^2)/3 + (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]*Subscript[M,
   t])/6 - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* (-1 + 6*Subscript[L, Subscript[M,
   b]] + 2*Subscript[C, A]* (13 + 6*Subscript[L, Subscript[M, b]]))*Subscript[M, t]^3)/ Subscript[M,
   b])/\[Epsilon] + (Subscript[c, "QtQb"]^"(1)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]*Subscript[M,
   t]* (65 + 36*Pi^2 - 432*Subscript[L, Subscript[M, b]]^2 - 216*Subscript[L, 2, Subscript[M, b]]))/36
   + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g,
   s]^2*Subscript[M, b]* Subscript[M, t]*(65 + 36*Pi^2 - 432*Subscript[L, Subscript[M, b]]^ 2 - 216*Subscript[L,
   2, Subscript[M, b]]))/72 - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   t]^2*(-513 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2
   + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c,
   "QQ"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2*(-513 + 20*Pi^2 - 840*Subscript[L,
   Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L,
   2, Subscript[M, b]]))/72 - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^2*(-513 + 20*Pi^2 - 840*Subscript[L, Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2
   + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L, 2, Subscript[M, b]]))/72 - (Subscript[c,
   "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^2*(-513 + 20*Pi^2 - 840*Subscript[L,
   Subscript[M, b]] + 144*Subscript[L, Subscript[M, b]]^2 + 64*Subscript[L, Subscript[M, b]]^3 - 120*Subscript[L,
   2, Subscript[M, b]]))/72 + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   b]^2*(-5 + 2*Pi^2 - 24*Subscript[L, Subscript[M, b]]^2 - 12*Subscript[L, 2, Subscript[M, b]]))/9
   + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, b]^2*(-5 + 2*Pi^2 -
   24*Subscript[L, Subscript[M, b]]^2 - 12*Subscript[L, 2, Subscript[M, b]]))/9 - (Subscript[c, "QtQb"]^"(1)"*
   Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^3* (-19 + 2*Pi^2 - 74*Subscript[L, Subscript[M,
   b]] - 42*Subscript[L, Subscript[M, b]]^2 + Subscript[C, A]* (42 + 20*Subscript[L, Subscript[M,
   b]] - 36*Subscript[L, Subscript[M, b]]^2) - 12*Subscript[L, 2, Subscript[M, b]]))/Subscript[M,
   b] + (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L,
   2, Subscript[M, b]]))/ Subscript[M, b]^3 + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]* (-Subscript[C,
   A] + 2*Subscript[C, F])*Subscript[g, s]^2* Subscript[M, t]^5*(Pi^2 - 6*Subscript[L, 2, Subscript[M,
   b]]))/ (2*Subscript[M, b]^3) + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M,
   t]^6* (Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "QQ"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^6* (Pi^2 -
   6*Subscript[L, 2, Subscript[M, b]]))/(6*Subscript[M, b]^4) + (Subscript[c, "tb"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[M, b]]))/ (6*Subscript[M,
   b]^4) - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]* Subscript[g, s]^2*Subscript[M, t]^4*(9 + Pi^2
   - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M, b]^2)
   - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M, t]^4*(9 + Pi^2 - 18*Subscript[L,
   Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M, b]]))/(9*Subscript[M, b]^2) - (Subscript[c, "Qt"]^"(8)"*Subscript[C,
   F]*Subscript[g, s]^2* Subscript[M, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L,
   2, Subscript[M, b]]))/(9*Subscript[M, b]^2) - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[M, b]] - 6*Subscript[L, 2, Subscript[M,
   b]]))/(9*Subscript[M, b]^2) + (2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2* Subscript[M,
   b]^2*(105 - 7*Pi^2 + 25*Subscript[C, A] + 256*Subscript[C, F] - 12*Subscript[L, Subscript[M, b]]^2
   - 6*Subscript[L, 2, Subscript[M, b]]))/9 - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g,
   s]^2* Subscript[M, b]^2*(-205 + 12*Pi^2 - 16*(-25 + Pi^2)* Subscript[C, A] + 32*(-25 + Pi^2)*Subscript[C,
   F] + 48*Subscript[L, Subscript[M, b]]^2 + 24*Subscript[L, 2, Subscript[M, b]]))/18 - (Subscript[c,
   "QtQb"]^"(8)"* Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^3* (2 + 4*Subscript[L, Subscript[M,
   b]] + Subscript[C, F]* (-19 + 2*Pi^2 - 74*Subscript[L, Subscript[M, b]] - 42*Subscript[L, Subscript[M,
   b]]^2 - 12*Subscript[L, 2, Subscript[M, b]]) + Subscript[C, A]*(18 - Pi^2 + 36*Subscript[L, Subscript[M,
   b]] + 12*Subscript[L, Subscript[M, b]]^2 + 6*Subscript[L, 2, Subscript[M, b]])))/ Subscript[M,
   b]) +
(* v2: c_QtQb Z_M shift *)
(Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^3/Subscript[M, b]* (-18*(1
   + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]/\[Epsilon] - 30*(1 + 2*Subscript[C, A])*Subscript[L,
   Subscript[M, b]] - 54*(1 + 2*Subscript[C, A])*Subscript[L, Subscript[M, b]]^2) + Subscript[c, "QtQb"]^"(8)"*Subscript[C,
   F]^2*Subscript[g, s]^2*Subscript[M, t]^3/Subscript[M, b]* (-18*Subscript[L, Subscript[M, b]]/\[Epsilon]
   - 30*Subscript[L, Subscript[M, b]] - 54*Subscript[L, Subscript[M, b]]^2)) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift Delta (README 24.13) *)
(Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[M, t]^6*Subscript[M, b]^-4*Subscript[L, 2, Subscript[M, b]]
   + ((1/18)*Pi^2)*Subscript[M, t]^6*Subscript[M, b]^-4
   + (2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, Subscript[M, b]]
   + (-2/3)*Subscript[M, t]^4*Subscript[M, b]^-2*Subscript[L, 2, Subscript[M, b]] + (-1/3
   + (1/9)*Pi^2)*Subscript[M, t]^4*Subscript[M, b]^-2
   + (-16/3)*Subscript[M, t]^3*Subscript[M, b]^-1*XiFun[Subscript[M, t]/Subscript[M, b]]
   + ((-16/9)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1
   + (8/9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^3
   + (2)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]^2
   + (-9)*Subscript[M, t]^2*Subscript[L, Subscript[M, b]]
   + (-5/3)*Subscript[M, t]^2*Subscript[L, 2, Subscript[M, b]] + (161/24 + (5/18)*Pi^2)*Subscript[M, t]^2))|>|>, "\!\(\*SubscriptBox[\(b\), \(L\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "bG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, b])/
        ((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS renormalised Z_b_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/6))*Subscript[M, b]^2) + Subscript[C, F]*1*(((301/12)
   + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/6))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-7/12))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((7/6))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-301/24)
   + (16/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((301/12) + (-32/9)*Pi^2)*Subscript[M,
   b]^2)) + Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((9/4))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "bb"]*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((57/2) + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] +
   (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] +
   ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L,
   2, Subscript[M, b]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + ((3/2))*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M,
   b]^-1 + (-15)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M,
   b]^-3 + ((15/2))*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M,
   b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2,
   Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])) + Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]*Subscript[M,
   t]*(3/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 1/2)*(-2*Subscript[c, "QtQb"]^"(1)" + (Subscript[C,
   A] - 2*Subscript[C, F])*Subscript[c, "QtQb"]^"(8)"))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, b]^2*((2/3)*Subscript[C, F] + (2/3)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*(-1/3*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   A]*Subscript[C, F]/\[Epsilon]^2 + (2/3)*Subscript[C, F]^2 + (2/3)*Subscript[C, F]^2/\[Epsilon]
   + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (2/3)*Subscript[C, F] + (2/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "bb"]*Subscript[g, s]^2*Subscript[M, b]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSNDRbL)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (9*Sqrt[2]*v*Subscript[c, "bG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, b])/
        (\[Epsilon]*(3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS renormalised Z_b_L, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/18))*Subscript[M, b]^2) + Subscript[C, F]*1*(((3971/108)
   + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((-1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/18))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-35/36))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((35/18))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-3971/216)
   + (16/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((3971/108) + (-32/9)*Pi^2)*Subscript[M,
   b]^2)) + Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((77/36))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "bb"]*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/3))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((1087/18) + (-32/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M, t]*Subscript[M, b]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M,
   t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]]
   + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M,
   t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M,
   b]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, b]^2 + ((-97/24))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, b]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + ((3/2))*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]]
   + ((1/2))*Subscript[M, t]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (-15)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + ((15/2))*Subscript[M,
   t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])) + Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*((-52/9)*Subscript[C,
   F]*Subscript[M, b]^2 + (-8/3)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1)) + Subscript[c,
   "QQ"]^"(8)"*Subscript[g, s]^2*((-52/9)*Subscript[C, F]^2*Subscript[M, b]^2 + (26/9)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, b]^2 + (-8/3)*Subscript[C, F]^2*Subscript[M, b]^2*\[Epsilon]^(-1)
   + (4/3)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]^2*\[Epsilon]^(-1)) + Subscript[c, "Qb"]^"(1)"*Subscript[g,
   s]^2*((224/27)*Subscript[C, F]*Subscript[M, b]^2 + (16/9)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1))
   + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*((224/27)*Subscript[C, F]^2*Subscript[M, b]^2 + (-112/27)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, b]^2 + (16/9)*Subscript[C, F]^2*Subscript[M, b]^2*\[Epsilon]^(-1)
   + (-8/9)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]^2*\[Epsilon]^(-1)) + Subscript[c, "bb"]*Subscript[g,
   s]^2*((-176/9)*Subscript[C, F]*Subscript[M, b]^2 + (-40/3)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1))
   + Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2*((-10/27)*Subscript[C, F]*Subscript[M, b]^2 + (-79/9)*Subscript[C,
   F]*Subscript[M, b]*Subscript[M, t] + (-2/9)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1) +
   (-17/3)*Subscript[C, F]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + -3*Subscript[C, F]*Subscript[M,
   b]*Subscript[M, t]*\[Epsilon]^(-2)) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*((-10/27)*Subscript[C,
   F]^2*Subscript[M, b]^2 + (5/27)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]^2 + (-79/9)*Subscript[C,
   F]^2*Subscript[M, b]*Subscript[M, t] + (79/18)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]*Subscript[M,
   t] + (-2/9)*Subscript[C, F]^2*Subscript[M, b]^2*\[Epsilon]^(-1) + (1/9)*Subscript[C, F]*Subscript[C,
   A]*Subscript[M, b]^2*\[Epsilon]^(-1) + (-17/3)*Subscript[C, F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1)
   + (17/6)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + -3*Subscript[C,
   F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2) + (3/2)*Subscript[C, F]*Subscript[C, A]*Subscript[M,
   b]*Subscript[M, t]*\[Epsilon]^(-2)))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, b]^2*((38/27)*Subscript[C, F] + (10/9)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*(-19/27*Subscript[C, A]*Subscript[C, F] - 5/9*Subscript[C, A]*Subscript[C, F]/\[Epsilon] -
   1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 + (38/27)*Subscript[C, F]^2 + (10/9)*Subscript[C,
   F]^2/\[Epsilon] + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (38/27)*Subscript[C, F] + (10/9)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, b]^2*((1/27)*Subscript[C, F] - 1/9*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "bb"]*Subscript[g, s]^2*Subscript[M, b]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSBMHVbL)|>|>, 
 "\!\(\*SubscriptBox[\(b\), \(R\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "bG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, b])/
        ((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 4FS renormalised Z_b_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((3/2))*Subscript[M, b]^2) + Subscript[C, F]*1*(((57/4)
   + (-16/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/4))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((3/2))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-57/8)
   + (8/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((57/4) + (-16/9)*Pi^2)*Subscript[M, b]^2))
   + Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*((3)*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/4))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-3/2))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*((3)*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-23/4))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((23/2))*Subscript[M, b]^2)) + Subscript[c, "bb"]*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((7/3))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((301/6) + (-64/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((5/12))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]*1*(((57/8) +
   (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] +
   (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] +
   ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L,
   2, Subscript[M, b]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C,
   A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-23/8))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((23/4))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((-57/16) + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + ((3/2))*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M,
   b]^-1 + (-15)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M,
   b]^-3 + ((15/2))*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C,
   F]^2*1*(((57/8) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M,
   b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2,
   Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])) + Subscript[C, F]*Subscript[g, s]^2*Subscript[M, b]*Subscript[M,
   t]*(3/(2*\[Epsilon]^2) + 1/(2*\[Epsilon]) + 1/2)*(-2*Subscript[c, "QtQb"]^"(1)" + (Subscript[C,
   A] - 2*Subscript[C, F])*Subscript[c, "QtQb"]^"(8)"))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, b]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, b]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, b]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, b]^2*((1/3)*Subscript[C,
   F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "bb"]*Subscript[g,
   s]^2*Subscript[M, b]^2*((4/3)*Subscript[C, F] + (4/3)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C,
   F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSNDRbR)|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (9*Sqrt[2]*v*Subscript[c, "bG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, b])/
        (\[Epsilon]*(3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 4FS renormalised Z_b_R, corrected (derivative term with weight 1), plus the corrected octet eps^0 C_F coefficient (symbol PendingOctet..., README 24.13) *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((31/6))*Subscript[M, b]^2) + Subscript[C, F]*1*(((1087/36)
   + (-16/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*(Subscript[C,
   F]*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((1/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/6))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-31/12))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((31/6))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((-1087/72)
   + (8/9)*Pi^2)*Subscript[M, b]^2) + Subscript[C, F]^2*1*(((1087/36) + (-16/9)*Pi^2)*Subscript[M,
   b]^2)) + Subscript[c, "Qb"]^"(1)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-1)*(((-8/9))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((55/36))*Subscript[M,
   b]^2) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((4/9))*Subscript[M, b]^2) + Subscript[C,
   F]^2*\[Epsilon]^(-1)*(((-8/9))*Subscript[M, b]^2) + Subscript[C, F]*Subscript[C, A]*1*(((188/27))*Subscript[M,
   b]^2) + Subscript[C, F]^2*1*(((-376/27))*Subscript[M, b]^2)) + Subscript[c, "bb"]*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-2/3))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((35/9))*Subscript[M,
   b]^2) + Subscript[C, F]*1*(((3971/54) + (-64/9)*Pi^2)*Subscript[M, b]^2)) + Subscript[c, "Qt"]^"(8)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((1/6))*Subscript[M, b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/12))*Subscript[M,
   b]^2)) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((-1/6))*Subscript[M,
   b]^2) + Subscript[C, F]*\[Epsilon]^(-1)*(((11/36))*Subscript[M, b]^2)) + Subscript[c, "QtQb"]^"(1)"*Subscript[g,
   s]^2*(Subscript[C, F]*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M, b]^1) + Subscript[C,
   F]*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M, t]*Subscript[M, b]^1) +
   Subscript[C, F]*1*(((-17/54))*Subscript[M, b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M,
   b]^1 + (-6)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M,
   t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M,
   t]^3*Subscript[M, b]^-1 + (30)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]]
   + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L, 2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M,
   t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M,
   b]])) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*(Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-2)*(((-3/4))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-2)*(((3/2))*Subscript[M, t]*Subscript[M,
   b]^1) + Subscript[C, F]*Subscript[C, A]*\[Epsilon]^(-1)*(((-1/18))*Subscript[M, b]^2 + ((-97/24))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]^2*\[Epsilon]^(-1)*(((1/9))*Subscript[M, b]^2 + ((97/12))*Subscript[M,
   t]*Subscript[M, b]^1) + Subscript[C, F]*Subscript[C, A]*1*(((17/108))*Subscript[M, b]^2 + ((-439/48)
   + (-1/4)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L,
   Subscript[M, b]]^2 + ((3/2))*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M, b]]
   + ((1/2))*Subscript[M, t]^2 + ((15/2) + (3/2)*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (-15)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (-9)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((-5/4)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + ((15/2))*Subscript[M,
   t]^5*Subscript[M, b]^-3*Subscript[L, 2, Subscript[M, b]]) + Subscript[C, F]^2*1*(((-17/54))*Subscript[M,
   b]^2 + ((439/24) + (1/2)*Pi^2)*Subscript[M, t]*Subscript[M, b]^1 + (-6)*Subscript[M, t]*Subscript[M,
   b]^1*Subscript[L, Subscript[M, b]]^2 + (-3)*Subscript[M, t]*Subscript[M, b]^1*Subscript[L, 2, Subscript[M,
   b]] + (-1)*Subscript[M, t]^2 + (-15 + -3*Pi^2)*Subscript[M, t]^3*Subscript[M, b]^-1 + (30)*Subscript[M,
   t]^3*Subscript[M, b]^-1*Subscript[L, Subscript[M, b]] + (18)*Subscript[M, t]^3*Subscript[M, b]^-1*Subscript[L,
   2, Subscript[M, b]] + ((5/2)*Pi^2)*Subscript[M, t]^5*Subscript[M, b]^-3 + (-15)*Subscript[M, t]^5*Subscript[M,
   b]^-3*Subscript[L, 2, Subscript[M, b]])) + Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*((-88/9)*Subscript[C,
   F]*Subscript[M, b]^2 + (-20/3)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1)) + Subscript[c,
   "QQ"]^"(8)"*Subscript[g, s]^2*((-88/9)*Subscript[C, F]^2*Subscript[M, b]^2 + (44/9)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, b]^2 + (-20/3)*Subscript[C, F]^2*Subscript[M, b]^2*\[Epsilon]^(-1)
   + (10/3)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]^2*\[Epsilon]^(-1)) + Subscript[c, "Qb"]^"(1)"*Subscript[g,
   s]^2*((224/27)*Subscript[C, F]*Subscript[M, b]^2 + (16/9)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1))
   + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*((224/27)*Subscript[C, F]^2*Subscript[M, b]^2 + (-112/27)*Subscript[C,
   F]*Subscript[C, A]*Subscript[M, b]^2 + (16/9)*Subscript[C, F]^2*Subscript[M, b]^2*\[Epsilon]^(-1)
   + (-8/9)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]^2*\[Epsilon]^(-1)) + Subscript[c, "bb"]*Subscript[g,
   s]^2*((-104/9)*Subscript[C, F]*Subscript[M, b]^2 + (-16/3)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1))
   + Subscript[c, "QtQb"]^"(1)"*Subscript[g, s]^2*((-10/27)*Subscript[C, F]*Subscript[M, b]^2 + (-79/9)*Subscript[C,
   F]*Subscript[M, b]*Subscript[M, t] + (-2/9)*Subscript[C, F]*Subscript[M, b]^2*\[Epsilon]^(-1) +
   (-17/3)*Subscript[C, F]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + -3*Subscript[C, F]*Subscript[M,
   b]*Subscript[M, t]*\[Epsilon]^(-2)) + Subscript[c, "QtQb"]^"(8)"*Subscript[g, s]^2*((-10/27)*Subscript[C,
   F]^2*Subscript[M, b]^2 + (5/27)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]^2 + (-79/9)*Subscript[C,
   F]^2*Subscript[M, b]*Subscript[M, t] + (79/18)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]*Subscript[M,
   t] + (-2/9)*Subscript[C, F]^2*Subscript[M, b]^2*\[Epsilon]^(-1) + (1/9)*Subscript[C, F]*Subscript[C,
   A]*Subscript[M, b]^2*\[Epsilon]^(-1) + (-17/3)*Subscript[C, F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1)
   + (17/6)*Subscript[C, F]*Subscript[C, A]*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-1) + -3*Subscript[C,
   F]^2*Subscript[M, b]*Subscript[M, t]*\[Epsilon]^(-2) + (3/2)*Subscript[C, F]*Subscript[C, A]*Subscript[M,
   b]*Subscript[M, t]*\[Epsilon]^(-2)))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, b]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   b]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, b]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, b]^2*((29/27)*Subscript[C, F] + (7/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, b]^2*((19/27)*Subscript[C,
   F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "bb"]*Subscript[g,
   s]^2*Subscript[M, b]^2*((76/27)*Subscript[C, F] + (20/9)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C,
   F]/\[Epsilon]^2))) +
(* v2: corrected eps^0 C_F coefficient of the octet operators with a closed b loop (README 24.13, see the PendingOctet block) *)
(PendingOctetRen4FSBMHVbR)|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2OSr5FS = <|"\!\(\*SubscriptBox[\(M\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> (2*Sqrt[2]*v*(-3 + 2*\[Epsilon])*Subscript[c, "tG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]) - (2*(-2 + \[Epsilon])*
         Subscript[c, "Qt"]^"(1)"*Subscript[M, t]^2)/((-1 + \[Epsilon])*
         \[Epsilon]) - (2*(-2 + \[Epsilon])*Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F]*Subscript[M, t]^2)/((-1 + \[Epsilon])*\[Epsilon]) + 
       (((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
          (-1 + 2*\[Epsilon]))/\[Epsilon], 
     "2" -> ((-9 + 8*Pi^2)*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/18 - 
       (2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) - 
       (2*(-63 + 8*Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/9 - 
       (4*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (16*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) + 
       (36*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/\[Epsilon]^2 + 
       ((-9 + 8*Pi^2)*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/18 - 
       (2*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) - 
       (4*(-63 + 8*Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/9 - (8*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (32*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) + 
       (4*Subscript[c, "Qt"]^"(1)"*(9 + 4*Subscript[c, ev])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon] + 
       Subscript[c, "Qt"]^"(1)"*(105 + 8*Subscript[c, ev])*Subscript[C, F]*
        Subscript[g, s]^2*Subscript[M, t]^2 - 
       (Subscript[c, "QQ"]^"(8)"*(-11 + 8*Subscript[C, A] - 
          16*Subscript[C, F])*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) - 
       (2*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(2 - Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/
        (3*\[Epsilon]^2) + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (-1 + 18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/
        \[Epsilon]^2 - (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (-189 + 8*Pi^2 - 2*(-63 + 8*Pi^2)*Subscript[C, A] + 
          4*(-63 + 8*Pi^2)*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[M, t]^2)/18 + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (7 - (5 + 4*Subscript[c, ev])*Subscript[C, A] + 
          4*(9 + 4*Subscript[c, ev])*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[M, t]^2)/\[Epsilon] + (Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F]*(129 - 8*Pi^2 - 3*(43 + 4*Subscript[c, ev])*
           Subscript[C, A] + 6*(105 + 8*Subscript[c, ev])*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[M, t]^2)/6|>, 
   "BMHV" -> <|"1" -> (-6*Sqrt[2]*v*(-3 + \[Epsilon])*Subscript[c, "tG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]*(-3 + 2*\[Epsilon])) + 
       (4*Subscript[c, "Qt"]^"(1)"*Subscript[M, t]^2)/((-1 + \[Epsilon])*
         \[Epsilon]) + (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[M, t]^2)/((-1 + \[Epsilon])*\[Epsilon]) + 
       (((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
          (-1 + 2*\[Epsilon]))/\[Epsilon], 
     "2" -> ((-5 + 4*Pi^2)*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/9 - 
       (2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) - 
       (16*(-25 + Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/9 - 
       (4*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (8*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) + 
       (512*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/9 + (36*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]^2 + 
       (36*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/\[Epsilon] + 
       ((-5 + 4*Pi^2)*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/9 - 
       (2*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) - 
       (32*(-25 + Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/9 - (8*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (16*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]) - 
       (Subscript[c, "QQ"]^"(8)"*(-9 + 4*Subscript[C, A] - 8*Subscript[C, F])*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[M, t]^2)/
        (3*\[Epsilon]) - (2*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (2 - Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[M, t]^2)/(3*\[Epsilon]^2) + 
       (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(-1 + 18*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[M, t]^2)/\[Epsilon]^2 + 
       (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(3 - 2*Subscript[C, A] + 
          18*Subscript[C, F])*Subscript[g, s]^2*Subscript[M, t]^2)/
        \[Epsilon] + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (105 - 6*Pi^2 + 25*Subscript[C, A] + 256*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[M, t]^2)/9 - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-205 + 8*Pi^2 - 
          16*(-25 + Pi^2)*Subscript[C, A] + 32*(-25 + Pi^2)*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[M, t]^2)/18|>|>, 
 "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "tG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 5FS renormalised Z_L, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C, F] + (301/12)*Subscript[C,
   F] + (7/6)*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*(-301/24*Subscript[C, A]*Subscript[C, F] + (16/9)*Pi^2*Subscript[C, A]*Subscript[C,
   F] - 32/9*Pi^2*Subscript[C, F]^2 + (301/12)*Subscript[C, F]^2 - 17/9*Pi^2*Subscript[C, F] + (167/12)*Subscript[C,
   F] + (-7/12*Subscript[C, A]*Subscript[C, F] + (7/6)*Subscript[C, F]^2 + (5/6)*Subscript[C, F])/\[Epsilon]
   + ((1/6)*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, F]^2 - 1/3*Subscript[C, F])/\[Epsilon]^2)
   + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*((23/2)*Subscript[C, F] + 3*Subscript[C,
   F]/\[Epsilon]) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-23/4*Subscript[C,
   A]*Subscript[C, F] + (23/2)*Subscript[C, F]^2 - 23/9*Pi^2*Subscript[C, F] + (529/24)*Subscript[C,
   F] + (1/6)*Subscript[C, F]/\[Epsilon]^2 + (-3/2*Subscript[C, A]*Subscript[C, F] + 3*Subscript[C,
   F]^2 + (9/4)*Subscript[C, F])/\[Epsilon]) + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C,
   F] + (57/2)*Subscript[C, F] + 3*Subscript[C, F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/9*Pi^2*Subscript[C, F] + (23/24)*Subscript[C,
   F] + (5/12)*Subscript[C, F]/\[Epsilon] - 1/6*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*((25/24)*Subscript[C, F] + (1/9)*Pi^2*Subscript[C, F] + (11/12)*Subscript[C,
   F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*((2/3)*Subscript[C, F] + (2/3)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-1/3*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C,
   A]*Subscript[C, F]/\[Epsilon]^2 + (2/3)*Subscript[C, F]^2 + (2/3)*Subscript[C, F]^2/\[Epsilon]
   + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (2/3)*Subscript[C, F] + (2/3)*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M, t]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)))|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (9*Sqrt[2]*v*Subscript[c, "tG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        (\[Epsilon]*(3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 5FS renormalised Z_L, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C, F] + (3347/108)*Subscript[C,
   F] - 13/18*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*(-3347/216*Subscript[C, A]*Subscript[C, F] + (16/9)*Pi^2*Subscript[C, A]*Subscript[C,
   F] - 32/9*Pi^2*Subscript[C, F]^2 + (3347/108)*Subscript[C, F]^2 - 17/9*Pi^2*Subscript[C, F] + (1631/108)*Subscript[C,
   F] + ((13/36)*Subscript[C, A]*Subscript[C, F] - 13/18*Subscript[C, F]^2 + (11/18)*Subscript[C,
   F])/\[Epsilon] + ((1/6)*Subscript[C, A]*Subscript[C, F] - 1/3*Subscript[C, F]^2 - 1/3*Subscript[C,
   F])/\[Epsilon]^2) + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-152/27*Subscript[C,
   F] + (8/9)*Subscript[C, F]/\[Epsilon]) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((76/27)*Subscript[C, A]*Subscript[C, F] - 152/27*Subscript[C, F]^2 - 23/9*Pi^2*Subscript[C,
   F] + (5093/216)*Subscript[C, F] + (1/6)*Subscript[C, F]/\[Epsilon]^2 + (-4/9*Subscript[C, A]*Subscript[C,
   F] + (8/9)*Subscript[C, F]^2 + (77/36)*Subscript[C, F])/\[Epsilon]) + Subscript[c, "tt"]*Subscript[g,
   s]^2*Subscript[M, t]^2*(-32/9*Pi^2*Subscript[C, F] + (245/6)*Subscript[C, F] - 3*Subscript[C, F]/\[Epsilon]
   + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-1/9*Pi^2*Subscript[C, F] + (227/216)*Subscript[C, F] + (11/36)*Subscript[C, F]/\[Epsilon]
   - 1/6*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((1/9)*Pi^2*Subscript[C,
   F] + (91/72)*Subscript[C, F] + (11/12)*Subscript[C, F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2)))
   +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*((38/27)*Subscript[C, F] + (10/9)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*(-19/27*Subscript[C, A]*Subscript[C, F] - 5/9*Subscript[C, A]*Subscript[C, F]/\[Epsilon] -
   1/3*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 + (38/27)*Subscript[C, F]^2 + (10/9)*Subscript[C,
   F]^2/\[Epsilon] + (2/3)*Subscript[C, F]^2/\[Epsilon]^2 + (38/27)*Subscript[C, F] + (10/9)*Subscript[C,
   F]/\[Epsilon] + (2/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/27)*Subscript[C, F] - 1/9*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M, t]^2*(-4/3*Subscript[C, F] - 4/3*Subscript[C,
   F]/\[Epsilon] - 4/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C, F] - 1/3*Subscript[C,
   F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2)))|>|>, 
 "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"NDR" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (Sqrt[2]*v*(-3 + 2*\[Epsilon])*
         Subscript[c, "tG"]*Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        ((-1 + \[Epsilon])*\[Epsilon]), 
     "2" -> (* v2: NDR 5FS renormalised Z_R, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-16/9*Pi^2*Subscript[C, F] + (57/4)*Subscript[C,
   F] + (3/2)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*(-57/8*Subscript[C, A]*Subscript[C, F] + (8/9)*Pi^2*Subscript[C, A]*Subscript[C,
   F] - 16/9*Pi^2*Subscript[C, F]^2 + (57/4)*Subscript[C, F]^2 - 7/9*Pi^2*Subscript[C, F] + (109/12)*Subscript[C,
   F] + (-3/4*Subscript[C, A]*Subscript[C, F] + (3/2)*Subscript[C, F]^2 + (11/6)*Subscript[C, F])/\[Epsilon]
   + (-1/6*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, F]^2 + (1/3)*Subscript[C, F])/\[Epsilon]^2)
   + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*((23/2)*Subscript[C, F] + 3*Subscript[C,
   F]/\[Epsilon]) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-23/4*Subscript[C,
   A]*Subscript[C, F] + (23/2)*Subscript[C, F]^2 - 25/9*Pi^2*Subscript[C, F] + (527/24)*Subscript[C,
   F] - 1/6*Subscript[C, F]/\[Epsilon]^2 + (-3/2*Subscript[C, A]*Subscript[C, F] + 3*Subscript[C,
   F]^2 + (7/4)*Subscript[C, F])/\[Epsilon]) + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M, t]^2*(-64/9*Pi^2*Subscript[C,
   F] + (301/6)*Subscript[C, F] + (7/3)*Subscript[C, F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((25/24)*Subscript[C, F] + (1/9)*Pi^2*Subscript[C,
   F] + (11/12)*Subscript[C, F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*(-1/9*Pi^2*Subscript[C, F] + (23/24)*Subscript[C, F] + (5/12)*Subscript[C,
   F]/\[Epsilon] - 1/6*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((1/3)*Subscript[C,
   F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tt"]*Subscript[g,
   s]^2*Subscript[M, t]^2*((4/3)*Subscript[C, F] + (4/3)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*((1/3)*Subscript[C, F] + (1/3)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2)))|>, 
   "BMHV" -> <|"1" -> ((3 - 2*\[Epsilon])*Subscript[C, F]*Subscript[g, s]^2)/
        (\[Epsilon]*(-1 + 2*\[Epsilon])) + (9*Sqrt[2]*v*Subscript[c, "tG"]*
         Subscript[C, F]*Subscript[g, s]*Subscript[M, t])/
        (\[Epsilon]*(3 - 5*\[Epsilon] + 2*\[Epsilon]^2)), 
     "2" -> (* v2: BMHV 5FS renormalised Z_R, corrected: derivative term with weight 1 (V+Y), xi-independent *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-16/9*Pi^2*Subscript[C, F] + (245/12)*Subscript[C,
   F] - 3/2*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*(-245/24*Subscript[C, A]*Subscript[C, F] + (8/9)*Pi^2*Subscript[C, A]*Subscript[C,
   F] - 16/9*Pi^2*Subscript[C, F]^2 + (245/12)*Subscript[C, F]^2 - 7/9*Pi^2*Subscript[C, F] + (343/36)*Subscript[C,
   F] + ((3/4)*Subscript[C, A]*Subscript[C, F] - 3/2*Subscript[C, F]^2 + (11/6)*Subscript[C, F])/\[Epsilon]
   + (-1/6*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, F]^2 + (1/3)*Subscript[C, F])/\[Epsilon]^2)
   + Subscript[c, "Qt"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-152/27*Subscript[C, F] + (8/9)*Subscript[C,
   F]/\[Epsilon]) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((76/27)*Subscript[C,
   A]*Subscript[C, F] - 152/27*Subscript[C, F]^2 - 25/9*Pi^2*Subscript[C, F] + (5047/216)*Subscript[C,
   F] - 1/6*Subscript[C, F]/\[Epsilon]^2 + (-4/9*Subscript[C, A]*Subscript[C, F] + (8/9)*Subscript[C,
   F]^2 + (55/36)*Subscript[C, F])/\[Epsilon]) + Subscript[c, "tt"]*Subscript[g, s]^2*Subscript[M,
   t]^2*(-64/9*Pi^2*Subscript[C, F] + (3347/54)*Subscript[C, F] - 13/9*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((1/9)*Pi^2*Subscript[C,
   F] + (91/72)*Subscript[C, F] + (11/12)*Subscript[C, F]/\[Epsilon] + (1/6)*Subscript[C, F]/\[Epsilon]^2)
   + Subscript[c, "tb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/9*Pi^2*Subscript[C, F] + (227/216)*Subscript[C,
   F] + (11/36)*Subscript[C, F]/\[Epsilon] - 1/6*Subscript[C, F]/\[Epsilon]^2))) +
(* v2: class-II penguin counterterm insertion into the one-loop self-energy *)
((Subscript[c, "QQ"]^"(1)"*Subscript[g, s]^2*Subscript[M, t]^2*(-2/3*Subscript[C, F] - 2/3*Subscript[C,
   F]/\[Epsilon] - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "QQ"]^"(8)"*Subscript[g, s]^2*Subscript[M,
   t]^2*((1/3)*Subscript[C, A]*Subscript[C, F] + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]
   + (1/3)*Subscript[C, A]*Subscript[C, F]/\[Epsilon]^2 - 2/3*Subscript[C, F]^2 - 2/3*Subscript[C,
   F]^2/\[Epsilon] - 2/3*Subscript[C, F]^2/\[Epsilon]^2 - 2/3*Subscript[C, F] - 2/3*Subscript[C, F]/\[Epsilon]
   - 2/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "Qt"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*((29/27)*Subscript[C,
   F] + (7/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tt"]*Subscript[g,
   s]^2*Subscript[M, t]^2*((76/27)*Subscript[C, F] + (20/9)*Subscript[C, F]/\[Epsilon] + (4/3)*Subscript[C,
   F]/\[Epsilon]^2) + Subscript[c, "Qb"]^"(8)"*Subscript[g, s]^2*Subscript[M, t]^2*(-1/3*Subscript[C,
   F] - 1/3*Subscript[C, F]/\[Epsilon] - 1/3*Subscript[C, F]/\[Epsilon]^2) + Subscript[c, "tb"]^"(8)"*Subscript[g,
   s]^2*Subscript[M, t]^2*((19/27)*Subscript[C, F] + (5/9)*Subscript[C, F]/\[Epsilon] + (1/3)*Subscript[C,
   F]/\[Epsilon]^2)))|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2evOS4FS = <|"\!\(\*SubscriptBox[\(M\), \(t\)]\)" -> 
  <|"NDR" -> ((-2 + \[Epsilon])*(-1 + \[Epsilon] + Subscript[c, ev])*
       (Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(1)" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(8)")*
       Subscript[M, t]^2)/(2*Pi^2*(-1 + \[Epsilon])) - 
     ((-7 + 2*\[Epsilon])*
       (Subscript[k, "\!\(\*SuperscriptBox[\(QtQb\), \((1)\)]\)"]^"F" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(QtQb\), \((8)\)]\)"]^"F")*
       Subscript[M, b]^3*(Subscript[M, t]^2)^\[Epsilon])/
      (8*Pi^2*(-1 + \[Epsilon])*(Subscript[M, b]^2)^\[Epsilon]*
       Subscript[M, t]), "BMHV" -> 
    (Subscript[C, F]*Subscript[g, s]*
       (((-5 + \[Epsilon])*Subscript[k, "tG"]^"L")/2 + 
        (1 + 2*\[Epsilon])*Subscript[k, "tG"]^"LR" + 
        ((-5 + \[Epsilon])*Subscript[k, "tG"]^"R")/2)*Subscript[M, t])/
      (4*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])) - 
     ((Subscript[k, "S,RR,tt"]^"(1)" + Subscript[C, F]*
         Subscript[k, "S,RR,tt"]^"(8)" + 4*(3*Subscript[k, "T,RR,tt"]^"(1)" + 
          (1 + \[Epsilon])*Subscript[k, "V,RL,tt"]^"(1)") + 
        Subscript[C, F]*(Subscript[g, s]*Subscript[k, "tGD"]^"LR" + 
          12*Subscript[k, "T,RR,tt"]^"(8)" + 4*(1 + \[Epsilon])*
           Subscript[k, "V,RL,tt"]^"(8)"))*Subscript[M, t]^2)/
      (4*Pi^2*(-1 + \[Epsilon])) + 
     (((1 + \[Epsilon] + Subscript[C, A])*Subscript[k, "S,RL,tb"]^"(1)" + 
        (1 + \[Epsilon])*Subscript[C, F]*Subscript[k, "S,RL,tb"]^"(8)" + 
        2*(Subscript[k, "V,RL,tb"]^"(1)" + Subscript[C, F]*
           Subscript[k, "V,RL,tb"]^"(8)"))*Subscript[M, b]^3*
       (Subscript[M, t]^2)^\[Epsilon])/(4*Pi^2*(-1 + \[Epsilon])*
       (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t])|>, 
 "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"NDR" -> 0, "BMHV" -> (* v2: corrected BMHV psi^2 G insertion, weight 1 of eq. (3.19), sign as for the physical blocks *)
((Subscript[C, F]*Subscript[g, s]*((-2 - \[Epsilon])*Subscript[k, "tG"]^"L" + (2*(1 + 2*\[Epsilon]))*Subscript[k,
   "tG"]^"LR" + (-5 + \[Epsilon])*Subscript[k, "tG"]^"R")*Subscript[M, t])/(8*Pi^2*(-1 + \[Epsilon])*(-3
   + 2*\[Epsilon])) + (-1)*(Subscript[C, F]*Subscript[g, s]*Subscript[k, "tGD"]^"LR"*Subscript[M,
   t]^2)/(8*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])))|>, "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"NDR" -> 0, "BMHV" -> 
    (* v2: corrected BMHV psi^2 G insertion, weight 1 of eq. (3.19), sign as for the physical blocks *)
((Subscript[C, F]*Subscript[g, s]*((-5 + \[Epsilon])*Subscript[k, "tG"]^"L" + (2*(1 + 2*\[Epsilon]))*Subscript[k,
   "tG"]^"LR" + (-2 - \[Epsilon])*Subscript[k, "tG"]^"R")*Subscript[M, t])/(8*Pi^2*(-1 + \[Epsilon])*(-3
   + 2*\[Epsilon])) + (-1)*(Subscript[C, F]*Subscript[g, s]*Subscript[k, "tGD"]^"LR"*Subscript[M,
   t]^2)/(8*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])))|>, 
 "\!\(\*SubscriptBox[\(M\), \(b\)]\)" -> 
  <|"NDR" -> ((-2 + \[Epsilon])*(-1 + \[Epsilon] + Subscript[c, ev])*
       (Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),b"]^"(1)" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),b"]^"(8)")*
       Subscript[M, b]^2)/(2*Pi^2*(-1 + \[Epsilon])) - 
     ((-7 + 2*\[Epsilon])*
       (Subscript[k, "\!\(\*SuperscriptBox[\(QtQb\), \((1)\)]\)"]^"F" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(QtQb\), \((8)\)]\)"]^"F")*
       (Subscript[M, b]^2)^\[Epsilon]*Subscript[M, t]^3)/
      (8*Pi^2*(-1 + \[Epsilon])*Subscript[M, b]*(Subscript[M, t]^2)^
        \[Epsilon]), "BMHV" -> 
    (Subscript[C, F]*Subscript[g, s]*
       (((-5 + \[Epsilon])*Subscript[k, "bG"]^"L")/2 + 
        (1 + 2*\[Epsilon])*Subscript[k, "bG"]^"LR" + 
        ((-5 + \[Epsilon])*Subscript[k, "bG"]^"R")/2)*Subscript[M, b])/
      (4*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])) - 
     ((Subscript[k, "S,RR,bb"]^"(1)" + Subscript[C, F]*
         Subscript[k, "S,RR,bb"]^"(8)" + 4*(3*Subscript[k, "T,RR,bb"]^"(1)" + 
          (1 + \[Epsilon])*Subscript[k, "V,RL,bb"]^"(1)") + 
        Subscript[C, F]*(Subscript[g, s]*Subscript[k, "tGD"]^"LR" + 
          12*Subscript[k, "T,RR,bb"]^"(8)" + 4*(1 + \[Epsilon])*
           Subscript[k, "V,RL,bb"]^"(8)"))*Subscript[M, b]^2)/
      (4*Pi^2*(-1 + \[Epsilon])) + 
     (((1 + \[Epsilon] + Subscript[C, A])*Subscript[k, "S,RL,tb"]^"(1)" + 
        (1 + \[Epsilon])*Subscript[C, F]*Subscript[k, "S,RL,tb"]^"(8)" + 
        2*(Subscript[k, "V,RL,tb"]^"(1)" + Subscript[C, F]*
           Subscript[k, "V,RL,tb"]^"(8)"))*(Subscript[M, b]^2)^\[Epsilon]*
       Subscript[M, t]^3)/(4*Pi^2*(-1 + \[Epsilon])*Subscript[M, b]*
       (Subscript[M, t]^2)^\[Epsilon])|>, 
 "\!\(\*SubscriptBox[\(b\), \(L\)]\)" -> 
  <|"NDR" -> 0, "BMHV" -> (* v2: corrected BMHV psi^2 G insertion, weight 1 of eq. (3.19), sign as for the physical blocks *)
((Subscript[C, F]*Subscript[g, s]*((-2 - \[Epsilon])*Subscript[k, "bG"]^"L" + (2*(1 + 2*\[Epsilon]))*Subscript[k,
   "bG"]^"LR" + (-5 + \[Epsilon])*Subscript[k, "bG"]^"R")*Subscript[M, b])/(8*Pi^2*(-1 + \[Epsilon])*(-3
   + 2*\[Epsilon])) + (-1)*(Subscript[C, F]*Subscript[g, s]*Subscript[k, "bGD"]^"LR"*Subscript[M,
   b]^2)/(8*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])))|>, "\!\(\*SubscriptBox[\(b\), \(R\)]\)" -> 
  <|"NDR" -> 0, "BMHV" -> (* v2: corrected BMHV psi^2 G insertion, weight 1 of eq. (3.19), sign as for the physical blocks *)
((Subscript[C, F]*Subscript[g, s]*((-5 + \[Epsilon])*Subscript[k, "bG"]^"L" + (2*(1 + 2*\[Epsilon]))*Subscript[k,
   "bG"]^"LR" + (-2 - \[Epsilon])*Subscript[k, "bG"]^"R")*Subscript[M, b])/(8*Pi^2*(-1 + \[Epsilon])*(-3
   + 2*\[Epsilon])) + (-1)*(Subscript[C, F]*Subscript[g, s]*Subscript[k, "bGD"]^"LR"*Subscript[M,
   b]^2)/(8*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])))|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
Zq2evOS5FS = <|"\!\(\*SubscriptBox[\(M\), \(t\)]\)" -> 
  <|"NDR" -> ((-2 + \[Epsilon])*(-1 + \[Epsilon] + Subscript[c, ev])*
       (Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(1)" + 
        Subscript[C, F]*Subscript[k, 
           "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(8)")*
       Subscript[M, t]^2)/(2*Pi^2*(-1 + \[Epsilon])) , "BMHV" -> 
    (Subscript[C, F]*Subscript[g, s]*
       (((-5 + \[Epsilon])*Subscript[k, "tG"]^"L")/2 + 
        (1 + 2*\[Epsilon])*Subscript[k, "tG"]^"LR" + 
        ((-5 + \[Epsilon])*Subscript[k, "tG"]^"R")/2)*Subscript[M, t])/
      (4*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])) - 
     ((Subscript[k, "S,RR,tt"]^"(1)" + Subscript[C, F]*
         Subscript[k, "S,RR,tt"]^"(8)" + 4*(3*Subscript[k, "T,RR,tt"]^"(1)" + 
          (1 + \[Epsilon])*Subscript[k, "V,RL,tt"]^"(1)") + 
        Subscript[C, F]*(Subscript[g, s]*Subscript[k, "tGD"]^"LR" + 
          12*Subscript[k, "T,RR,tt"]^"(8)" + 4*(1 + \[Epsilon])*
           Subscript[k, "V,RL,tt"]^"(8)"))*Subscript[M, t]^2)/
      (4*Pi^2*(-1 + \[Epsilon]))|>, "\!\(\*SubscriptBox[\(t\), \(L\)]\)" -> 
  <|"NDR" -> 0, "BMHV" -> (* v2: corrected BMHV psi^2 G insertion, weight 1 of eq. (3.19), sign as for the physical blocks *)
((Subscript[C, F]*Subscript[g, s]*((-2 - \[Epsilon])*Subscript[k, "tG"]^"L" + (2*(1 + 2*\[Epsilon]))*Subscript[k,
   "tG"]^"LR" + (-5 + \[Epsilon])*Subscript[k, "tG"]^"R")*Subscript[M, t])/(8*Pi^2*(-1 + \[Epsilon])*(-3
   + 2*\[Epsilon])) + (-1)*(Subscript[C, F]*Subscript[g, s]*Subscript[k, "tGD"]^"LR"*Subscript[M,
   t]^2)/(8*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])))|>, "\!\(\*SubscriptBox[\(t\), \(R\)]\)" -> 
  <|"NDR" -> 0, "BMHV" -> 
    (* v2: corrected BMHV psi^2 G insertion, weight 1 of eq. (3.19), sign as for the physical blocks *)
((Subscript[C, F]*Subscript[g, s]*((-5 + \[Epsilon])*Subscript[k, "tG"]^"L" + (2*(1 + 2*\[Epsilon]))*Subscript[k,
   "tG"]^"LR" + (-2 - \[Epsilon])*Subscript[k, "tG"]^"R")*Subscript[M, t])/(8*Pi^2*(-1 + \[Epsilon])*(-3
   + 2*\[Epsilon])) + (-1)*(Subscript[C, F]*Subscript[g, s]*Subscript[k, "tGD"]^"LR"*Subscript[M,
   t]^2)/(8*Pi^2*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])))|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
\[Gamma]4FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> (2*Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*
         Subscript[m, b]^3)/Subscript[m, t] + 
       (2*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[m, b]^3)/
        Subscript[m, t] - 8*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2 - 
       8*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2, 
     "2" -> (64*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/3 + (128*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/3 + 8*Subscript[c, "Qt"]^"(1)"*
        (-5 + 4*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, t]^2 + (4*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(9*Subscript[m, b]^2 + Subscript[m, t]^2))/3 + 
       (4*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (9*Subscript[m, b]^2 + Subscript[m, t]^2))/3 + 
       (4*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (9*Subscript[m, b]^2 + (11 - 8*Subscript[C, A] + 16*Subscript[C, F])*
           Subscript[m, t]^2))/3 + 4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
        Subscript[g, s]^2*(3*Subscript[m, b]^2 + 
         (7 - (7 + 2*Subscript[c, ev])*Subscript[C, A] + 
           2*(-5 + 4*Subscript[c, ev])*Subscript[C, F])*Subscript[m, t]^2) + 
       (2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         ((22 + 8*Subscript[C, A])*Subscript[m, b]^3 + 7*Subscript[m, b]*
           Subscript[m, t]^2))/Subscript[m, t] + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*(-(Subscript[C, A]*(11*Subscript[m, b]^2 + 
             7*Subscript[m, t]^2)) + 2*Subscript[C, F]*
           (22*Subscript[m, b]^2 + 7*Subscript[m, t]^2)))/Subscript[m, t]|>, 
   "BMHV" -> <|"1" -> (2*Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*
         Subscript[m, b]^3)/Subscript[m, t] + 
       (2*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[m, b]^3)/
        Subscript[m, t] - 8*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2 - 
       8*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2, 
     "2" -> 12*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, b]^2 + 12*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
        Subscript[g, s]^2*Subscript[m, b]^2 + 40*Subscript[c, "QQ"]^"(1)"*
        Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2 - 
       80*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, t]^2 + 80*Subscript[c, "tt"]*Subscript[C, F]*
        Subscript[g, s]^2*Subscript[m, t]^2 + 
       (2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*(4*(7 + 2*Subscript[C, A])*Subscript[m, b]^2 + 
          Subscript[m, t]^2))/Subscript[m, t] + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*(-2*(2 + 9*Subscript[C, A] - 28*Subscript[C, F])*
           Subscript[m, b]^2 - (Subscript[C, A] - 2*Subscript[C, F])*
           Subscript[m, t]^2))/Subscript[m, t] - 4*Subscript[c, "Qt"]^"(8)"*
        Subscript[C, F]*Subscript[g, s]^2*(-3*Subscript[m, b]^2 + 
         2*(-3 + 10*Subscript[C, F])*Subscript[m, t]^2) + 
       4*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
        (3*Subscript[m, b]^2 + (3 - 5*Subscript[C, A] + 10*Subscript[C, F])*
          Subscript[m, t]^2)|>|>, "\!\(\*SubscriptBox[\(m\), \(b\)]\)" -> 
  <|"NDR" -> <|"1" -> -8*Subscript[c, "Qb"]^"(1)"*Subscript[m, b]^2 - 
       8*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[m, b]^2 + 
       (2*Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*
         Subscript[m, t]^3)/Subscript[m, b] + 
       (2*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[m, t]^3)/
        Subscript[m, b], "2" -> (128*Subscript[c, "bb"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/3 + 
       (64*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/3 + 8*Subscript[c, "Qb"]^"(1)"*
        (-5 + 4*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, b]^2 + 4*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
        Subscript[g, s]^2*((7 - (7 + 2*Subscript[c, ev])*Subscript[C, A] + 
           2*(-5 + 4*Subscript[c, ev])*Subscript[C, F])*Subscript[m, b]^2 + 
         3*Subscript[m, t]^2) + (4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(Subscript[m, b]^2 + 9*Subscript[m, t]^2))/3 + 
       (4*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (Subscript[m, b]^2 + 9*Subscript[m, t]^2))/3 + 
       (4*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         ((11 - 8*Subscript[C, A] + 16*Subscript[C, F])*Subscript[m, b]^2 + 
          9*Subscript[m, t]^2))/3 + (2*Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*(7*Subscript[m, b]^2*
           Subscript[m, t] + 2*(11 + 4*Subscript[C, A])*Subscript[m, t]^3))/
        Subscript[m, b] + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]*
         (-(Subscript[C, A]*(7*Subscript[m, b]^2 + 11*Subscript[m, t]^2)) + 
          2*Subscript[C, F]*(7*Subscript[m, b]^2 + 22*Subscript[m, t]^2)))/
        Subscript[m, b]|>, "BMHV" -> 
    <|"1" -> -8*Subscript[c, "Qb"]^"(1)"*Subscript[m, b]^2 - 
       8*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[m, b]^2 + 
       (2*Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A])*
         Subscript[m, t]^3)/Subscript[m, b] + 
       (2*Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[m, t]^3)/
        Subscript[m, b], "2" -> 80*Subscript[c, "bb"]*Subscript[C, F]*
        Subscript[g, s]^2*Subscript[m, b]^2 - 80*Subscript[c, "Qb"]^"(1)"*
        Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2 + 
       40*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, b]^2 + 12*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
        Subscript[g, s]^2*Subscript[m, t]^2 + 12*Subscript[c, "tb"]^"(8)"*
        Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2 - 
       4*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
        ((-6 + 20*Subscript[C, F])*Subscript[m, b]^2 - 3*Subscript[m, t]^2) + 
       4*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
        ((3 - 5*Subscript[C, A] + 10*Subscript[C, F])*Subscript[m, b]^2 + 
         3*Subscript[m, t]^2) + (2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]*(Subscript[m, b]^2 + 
          4*(7 + 2*Subscript[C, A])*Subscript[m, t]^2))/Subscript[m, b] + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]*(-4*Subscript[m, t]^2 - Subscript[C, A]*
           (Subscript[m, b]^2 + 18*Subscript[m, t]^2) + 2*Subscript[C, F]*
           (Subscript[m, b]^2 + 28*Subscript[m, t]^2)))/Subscript[m, b]|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
\[Gamma]5FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> -8*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2 - 
       8*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2, 
     "2" -> (4*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/3 + (64*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/3 + 
       (4*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/3 + (128*Subscript[c, "tt"]*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/3 + 8*Subscript[c, "Qt"]^"(1)"*
        (-5 + 4*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, t]^2 + (4*Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (11 - 8*Subscript[C, A] + 16*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t]^2)/3 + 4*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
        (7 - (7 + 2*Subscript[c, ev])*Subscript[C, A] + 
         2*(-5 + 4*Subscript[c, ev])*Subscript[C, F])*Subscript[g, s]^2*
        Subscript[m, t]^2|>, "BMHV" -> 
    <|"1" -> -8*Subscript[c, "Qt"]^"(1)"*Subscript[m, t]^2 - 
       8*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[m, t]^2, 
     "2" -> 40*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, t]^2 - 80*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*
        Subscript[g, s]^2*Subscript[m, t]^2 + 80*Subscript[c, "tt"]*
        Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2 - 
       8*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*(-3 + 10*Subscript[C, F])*
        Subscript[g, s]^2*Subscript[m, t]^2 + 4*Subscript[c, "QQ"]^"(8)"*
        Subscript[C, F]*(3 - 5*Subscript[C, A] + 10*Subscript[C, F])*
        Subscript[g, s]^2*Subscript[m, t]^2|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
MSOSRelation4FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"NDR" -> 
    <|"1" -> -(((Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A]) + 
           Subscript[c, "QtQb"]^"(8)"*Subscript[C, F])*
          (1 + 2*Subscript[L, Subscript[m, t]])*Subscript[m, b]^3)/
         Subscript[m, t]) + 2*(Subscript[c, "Qt"]^"(1)" + 
         Subscript[c, "Qt"]^"(8)"*Subscript[C, F])*Subscript[m, t]^2, 
     "2" -> (2*(-63 + 8*Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       (4*(-63 + 8*Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/9 + Subscript[c, "Qt"]^"(1)"*
        (29 - 8*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, t]^2 + (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-441 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-441 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-441 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-441 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2*(-9 + 4*Pi^2 - 
          48*Subscript[L, Subscript[m, t]]^2 - 24*Subscript[L, 2, 
            Subscript[m, t]]))/18 - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2*(-9 + 4*Pi^2 - 
          48*Subscript[L, Subscript[m, t]]^2 - 24*Subscript[L, 2, 
            Subscript[m, t]]))/18 - (Subscript[c, "QtQb"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]*Subscript[m, t]*
         (5 + 4*Pi^2 - 48*Subscript[L, Subscript[m, t]]^2 - 
          24*Subscript[L, 2, Subscript[m, t]]))/4 - 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]*
         Subscript[m, t]*(5 + 4*Pi^2 - 48*Subscript[L, Subscript[m, t]]^2 - 
          24*Subscript[L, 2, Subscript[m, t]]))/8 - 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2*(387 - 28*Pi^2 - 9*(43 + 4*Subscript[c, ev])*
           Subscript[C, A] + 18*(-29 + 8*Subscript[c, ev])*Subscript[C, F] - 
          48*Subscript[L, Subscript[m, t]]^2 - 24*Subscript[L, 2, 
            Subscript[m, t]]))/18 - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^6*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/(6*Subscript[m, t]^4) - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/
        (6*Subscript[m, t]^4) - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^6*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/(6*Subscript[m, t]^4) - 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/
        (6*Subscript[m, t]^4) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^5*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/Subscript[m, t]^3 - 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]^5*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/(2*Subscript[m, t]^3) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) - 
       (2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^3*(22 - Pi^2 + 50*Subscript[L, Subscript[m, t]] + 
          24*Subscript[L, Subscript[m, t]]^2 + 2*Subscript[C, A]*
           (11 + 2*Subscript[L, Subscript[m, t]]*(7 + 6*Subscript[L, 
                Subscript[m, t]])) + 6*Subscript[L, 2, Subscript[m, t]]))/
        Subscript[m, t] + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2*(-756 + 48*Pi^2 - 
          8*(-63 + 8*Pi^2)*(Subscript[C, A] - 2*Subscript[C, F]) + 
          192*Subscript[L, Subscript[m, t]]^2 + 
          96*Subscript[L, 2, Subscript[m, t]]))/72 + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^3*(4*Subscript[C, F]*(-22 + Pi^2 - 
            50*Subscript[L, Subscript[m, t]] - 24*Subscript[L, Subscript[m, 
                t]]^2 - 6*Subscript[L, 2, Subscript[m, t]]) + 
          Subscript[C, A]*(17 - 2*Pi^2 + 58*Subscript[L, Subscript[m, t]] + 
            24*Subscript[L, Subscript[m, t]]^2 + 12*Subscript[L, 2, 
              Subscript[m, t]])))/(2*Subscript[m, t]) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift MS-bar/on-shell relation: -Delta (README 24.13) *)
(-Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[m, b]^6*Subscript[m, t]^-4*Subscript[L, 2, Subscript[m, t]]
   + ((1/18)*Pi^2)*Subscript[m, b]^6*Subscript[m, t]^-4
   + (2/3)*Subscript[m, b]^4*Subscript[m, t]^-2*Subscript[L, Subscript[m, t]]
   + (-2/3)*Subscript[m, b]^4*Subscript[m, t]^-2*Subscript[L, 2, Subscript[m, t]] + (-1/3
   + (1/9)*Pi^2)*Subscript[m, b]^4*Subscript[m, t]^-2
   + (-16/3)*Subscript[m, b]^3*Subscript[m, t]^-1*XiFun[Subscript[m, b]/Subscript[m, t]]
   + ((-16/9)*Pi^2)*Subscript[m, b]^3*Subscript[m, t]^-1
   + (8/9)*Subscript[m, b]^2*Subscript[L, Subscript[m, t]]^3
   + (2)*Subscript[m, b]^2*Subscript[L, Subscript[m, t]]^2
   + (-9)*Subscript[m, b]^2*Subscript[L, Subscript[m, t]]
   + (-5/3)*Subscript[m, b]^2*Subscript[L, 2, Subscript[m, t]] + (161/24 + (5/18)*Pi^2)*Subscript[m, b]^2))|>, 
   "BMHV" -> 
    <|"1" -> -(((Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A]) + 
           Subscript[c, "QtQb"]^"(8)"*Subscript[C, F])*
          (1 + 2*Subscript[L, Subscript[m, t]])*Subscript[m, b]^3)/
         Subscript[m, t]) + 4*(Subscript[c, "Qt"]^"(1)" + 
         Subscript[c, "Qt"]^"(8)"*Subscript[C, F])*Subscript[m, t]^2, 
     "2" -> 2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, b]^2 + Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*
        (-Subscript[C, A] + 2*Subscript[C, F])*Subscript[g, s]^2*
        Subscript[m, b]^2 + (16*(-25 + Pi^2)*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       (1036*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/9 - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       (32*(-25 + Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/9 + (Subscript[c, "QtQb"]^"(8)"*
         (Subscript[C, A] - 2*Subscript[C, F])*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/18 - 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]*Subscript[m, t]*(65 + 36*Pi^2 - 
          432*Subscript[L, Subscript[m, t]]^2 - 
          216*Subscript[L, 2, Subscript[m, t]]))/36 - 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]*
         Subscript[m, t]*(65 + 36*Pi^2 - 432*Subscript[L, Subscript[m, t]]^
            2 - 216*Subscript[L, 2, Subscript[m, t]]))/72 + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2*(-513 + 20*Pi^2 - 840*Subscript[L, 
            Subscript[m, t]] + 144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-513 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 + (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-513 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2*(-513 + 20*Pi^2 - 
          840*Subscript[L, Subscript[m, t]] + 
          144*Subscript[L, Subscript[m, t]]^2 + 
          64*Subscript[L, Subscript[m, t]]^3 - 120*Subscript[L, 2, 
            Subscript[m, t]]))/72 - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2*(-5 + 2*Pi^2 - 
          24*Subscript[L, Subscript[m, t]]^2 - 12*Subscript[L, 2, 
            Subscript[m, t]]))/9 - (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2*(-5 + 2*Pi^2 - 
          24*Subscript[L, Subscript[m, t]]^2 - 12*Subscript[L, 2, 
            Subscript[m, t]]))/9 - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^6*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/(6*Subscript[m, t]^4) - 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/
        (6*Subscript[m, t]^4) - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^6*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/(6*Subscript[m, t]^4) - 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^6*(Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/
        (6*Subscript[m, t]^4) - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^5*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/Subscript[m, t]^3 - 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*(-Subscript[C, A] + 
          2*Subscript[C, F])*Subscript[g, s]^2*Subscript[m, b]^5*
         (Pi^2 - 6*Subscript[L, 2, Subscript[m, t]]))/(2*Subscript[m, t]^3) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, t]] - 
          6*Subscript[L, 2, Subscript[m, t]]))/(9*Subscript[m, t]^2) + 
       (2*Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^3*(-31 + Pi^2 - 56*Subscript[L, Subscript[m, t]] - 
          24*Subscript[L, Subscript[m, t]]^2 - 2*Subscript[C, A]*
           (11 + 14*Subscript[L, Subscript[m, t]] + 
            12*Subscript[L, Subscript[m, t]]^2) - 
          6*Subscript[L, 2, Subscript[m, t]]))/Subscript[m, t] + 
       (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2*(-105 + 7*Pi^2 - 25*Subscript[C, A] + 
          518*Subscript[C, F] + 12*Subscript[L, Subscript[m, t]]^2 + 
          6*Subscript[L, 2, Subscript[m, t]]))/9 + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2*(-820 + 48*Pi^2 - 64*(-25 + Pi^2)*
           (Subscript[C, A] - 2*Subscript[C, F]) + 
          192*Subscript[L, Subscript[m, t]]^2 + 
          96*Subscript[L, 2, Subscript[m, t]]))/72 + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^3*(2 + 4*Subscript[L, Subscript[m, t]] + 
          2*Subscript[C, F]*(-31 + Pi^2 - 56*Subscript[L, Subscript[m, t]] - 
            24*Subscript[L, Subscript[m, t]]^2 - 6*Subscript[L, 2, 
              Subscript[m, t]]) + Subscript[C, A]*(18 - Pi^2 + 
            36*Subscript[L, Subscript[m, t]] + 12*Subscript[L, Subscript[m, 
                t]]^2 + 6*Subscript[L, 2, Subscript[m, t]])))/
        Subscript[m, t] +
(* v2: octet eps^0 C_F coefficient closed b loop, shift MS-bar/on-shell relation: -Delta (README 24.13) *)
(-Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[m, b]^6*Subscript[m, t]^-4*Subscript[L, 2, Subscript[m, t]]
   + ((1/18)*Pi^2)*Subscript[m, b]^6*Subscript[m, t]^-4
   + (2/3)*Subscript[m, b]^4*Subscript[m, t]^-2*Subscript[L, Subscript[m, t]]
   + (-2/3)*Subscript[m, b]^4*Subscript[m, t]^-2*Subscript[L, 2, Subscript[m, t]] + (-1/3
   + (1/9)*Pi^2)*Subscript[m, b]^4*Subscript[m, t]^-2
   + (-16/3)*Subscript[m, b]^3*Subscript[m, t]^-1*XiFun[Subscript[m, b]/Subscript[m, t]]
   + ((-16/9)*Pi^2)*Subscript[m, b]^3*Subscript[m, t]^-1
   + (8/9)*Subscript[m, b]^2*Subscript[L, Subscript[m, t]]^3
   + (2)*Subscript[m, b]^2*Subscript[L, Subscript[m, t]]^2
   + (-9)*Subscript[m, b]^2*Subscript[L, Subscript[m, t]]
   + (-5/3)*Subscript[m, b]^2*Subscript[L, 2, Subscript[m, t]] + (161/24 + (5/18)*Pi^2)*Subscript[m, b]^2))|>|>, "\!\(\*SubscriptBox[\(m\), \(b\)]\)" -> 
  <|"NDR" -> <|"1" -> 2*Subscript[c, "Qb"]^"(1)"*Subscript[m, b]^2 + 
       2*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[m, b]^2 - 
       ((Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A]) + 
          Subscript[c, "QtQb"]^"(8)"*Subscript[C, F])*
         (1 + 2*Subscript[L, Subscript[m, b]])*Subscript[m, t]^3)/
        Subscript[m, b], "2" -> (4*(-63 + 8*Pi^2)*Subscript[c, "bb"]*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/9 + 
       (2*(-63 + 8*Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, b]^2)/9 + Subscript[c, "Qb"]^"(1)"*
        (29 - 8*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, b]^2 - (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]*(5*Subscript[m, b]^4 + 
          176*Subscript[m, b]^2*Subscript[m, t]^2 + 16*Subscript[C, A]*
           (11 + 2*Subscript[L, Subscript[m, b]]*(7 + 6*Subscript[L, 
                Subscript[m, b]]))*Subscript[m, b]^2*Subscript[m, t]^2 + 
          4*Pi^2*(Subscript[m, b]^2 - Subscript[m, t]^2)^2 + 
          16*Subscript[L, Subscript[m, b]]*Subscript[m, b]^2*
           (25*Subscript[m, t]^2 - 3*Subscript[L, Subscript[m, b]]*
             (Subscript[m, b]^2 - 4*Subscript[m, t]^2)) - 
          24*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*Subscript[L, 2, 
            Subscript[m, b]]))/(4*Subscript[m, b]^3) + 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (-4*Pi^2*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*
           (4*Subscript[m, b]^2 + 3*Subscript[m, t]^2) + 9*Subscript[m, b]^2*
           (4*Subscript[m, b]^4 - 49*Subscript[m, b]^2*Subscript[m, t]^2 + 
            8*Subscript[m, t]^4) - 8*Subscript[L, Subscript[m, b]]*
           Subscript[m, b]^2*(3*Subscript[m, t]^2*(35*Subscript[m, b]^2 + 
              6*Subscript[m, t]^2) - 2*Subscript[L, Subscript[m, b]]*
             Subscript[m, b]^2*(12*Subscript[m, b]^2 + 
              (9 + 4*Subscript[L, Subscript[m, b]])*Subscript[m, t]^2)) + 
          24*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*(4*Subscript[m, b]^2 + 
            3*Subscript[m, t]^2)*Subscript[L, 2, Subscript[m, b]]))/
        (72*Subscript[m, b]^4) + (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(-4*Pi^2*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*
           (4*Subscript[m, b]^2 + 3*Subscript[m, t]^2) + 9*Subscript[m, b]^2*
           (4*Subscript[m, b]^4 - 49*Subscript[m, b]^2*Subscript[m, t]^2 + 
            8*Subscript[m, t]^4) - 8*Subscript[L, Subscript[m, b]]*
           Subscript[m, b]^2*(3*Subscript[m, t]^2*(35*Subscript[m, b]^2 + 
              6*Subscript[m, t]^2) - 2*Subscript[L, Subscript[m, b]]*
             Subscript[m, b]^2*(12*Subscript[m, b]^2 + 
              (9 + 4*Subscript[L, Subscript[m, b]])*Subscript[m, t]^2)) + 
          24*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*(4*Subscript[m, b]^2 + 
            3*Subscript[m, t]^2)*Subscript[L, 2, Subscript[m, b]]))/
        (72*Subscript[m, b]^4) - (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*(12*Subscript[m, t]^6*(Pi^2 - 
            6*Subscript[L, 2, Subscript[m, b]]) - 8*Subscript[m, b]^2*
           Subscript[m, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, b]] - 
            6*Subscript[L, 2, Subscript[m, b]]) - 4*Subscript[m, b]^6*
           (-387 + 28*Pi^2 + 9*(43 + 4*Subscript[c, ev])*Subscript[C, A] - 
            18*(-29 + 8*Subscript[c, ev])*Subscript[C, F] + 
            48*Subscript[L, Subscript[m, b]]^2 + 24*Subscript[L, 2, 
              Subscript[m, b]]) + Subscript[m, b]^4*Subscript[m, t]^2*
           (441 - 20*Pi^2 + 840*Subscript[L, Subscript[m, b]] - 
            144*Subscript[L, Subscript[m, b]]^2 - 
            64*Subscript[L, Subscript[m, b]]^3 + 120*Subscript[L, 2, 
              Subscript[m, b]])))/(72*Subscript[m, b]^4) + 
       (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]*(-2*Subscript[C, F]*(5*Subscript[m, b]^4 + 
            176*Subscript[m, b]^2*Subscript[m, t]^2 + 
            4*Pi^2*(Subscript[m, b]^2 - Subscript[m, t]^2)^2 + 
            16*Subscript[L, Subscript[m, b]]*Subscript[m, b]^2*
             (25*Subscript[m, t]^2 - 3*Subscript[L, Subscript[m, b]]*(
                Subscript[m, b]^2 - 4*Subscript[m, t]^2)) - 
            24*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*Subscript[L, 2, 
              Subscript[m, b]]) + Subscript[C, A]*(5*Subscript[m, b]^4 + 
            68*Subscript[m, b]^2*Subscript[m, t]^2 + 
            4*Pi^2*(Subscript[m, b]^2 - Subscript[m, t]^2)^2 + 
            8*Subscript[L, Subscript[m, b]]*Subscript[m, b]^2*
             (29*Subscript[m, t]^2 - 6*Subscript[L, Subscript[m, b]]*(
                Subscript[m, b]^2 - 2*Subscript[m, t]^2)) - 
            24*(Subscript[m, b]^2 - Subscript[m, t]^2)^2*Subscript[L, 2, 
              Subscript[m, b]])))/(8*Subscript[m, b]^3) + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (Subscript[m, b]^4*Subscript[m, t]^2*(-441 + 20*Pi^2 - 
            840*Subscript[L, Subscript[m, b]] + 
            144*Subscript[L, Subscript[m, b]]^2 + 
            64*Subscript[L, Subscript[m, b]]^3 - 120*Subscript[L, 2, 
              Subscript[m, b]]) - 12*Subscript[m, t]^6*
           (Pi^2 - 6*Subscript[L, 2, Subscript[m, b]]) + 8*Subscript[m, b]^2*
           Subscript[m, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, b]] - 
            6*Subscript[L, 2, Subscript[m, b]]) + 4*Subscript[m, b]^6*
           (-2*(-63 + 8*Pi^2)*Subscript[C, A] + 4*(-63 + 8*Pi^2)*
             Subscript[C, F] + 3*(-63 + 4*Pi^2 + 16*Subscript[L, Subscript[m, 
                  b]]^2 + 8*Subscript[L, 2, Subscript[m, b]]))))/
        (72*Subscript[m, b]^4) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift MS-bar/on-shell relation: -Delta (README 24.13) *)
(-Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[m, t]^6*Subscript[m, b]^-4*Subscript[L, 2, Subscript[m, b]]
   + ((1/18)*Pi^2)*Subscript[m, t]^6*Subscript[m, b]^-4
   + (2/3)*Subscript[m, t]^4*Subscript[m, b]^-2*Subscript[L, Subscript[m, b]]
   + (-2/3)*Subscript[m, t]^4*Subscript[m, b]^-2*Subscript[L, 2, Subscript[m, b]] + (-1/3
   + (1/9)*Pi^2)*Subscript[m, t]^4*Subscript[m, b]^-2
   + (-16/3)*Subscript[m, t]^3*Subscript[m, b]^-1*XiFun[Subscript[m, t]/Subscript[m, b]]
   + ((-16/9)*Pi^2)*Subscript[m, t]^3*Subscript[m, b]^-1
   + (8/9)*Subscript[m, t]^2*Subscript[L, Subscript[m, b]]^3
   + (2)*Subscript[m, t]^2*Subscript[L, Subscript[m, b]]^2
   + (-9)*Subscript[m, t]^2*Subscript[L, Subscript[m, b]]
   + (-5/3)*Subscript[m, t]^2*Subscript[L, 2, Subscript[m, b]] + (161/24 + (5/18)*Pi^2)*Subscript[m, t]^2))|>, 
   "BMHV" -> <|"1" -> 4*Subscript[c, "Qb"]^"(1)"*Subscript[m, b]^2 + 
       4*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[m, b]^2 - 
       ((Subscript[c, "QtQb"]^"(1)"*(1 + 2*Subscript[C, A]) + 
          Subscript[c, "QtQb"]^"(8)"*Subscript[C, F])*
         (1 + 2*Subscript[L, Subscript[m, b]])*Subscript[m, t]^3)/
        Subscript[m, b], "2" -> (32*(-25 + Pi^2)*Subscript[c, "bb"]*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/9 + 
       (1036*Subscript[c, "Qb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, b]^2)/9 + (16*(-25 + Pi^2)*Subscript[c, "QQ"]^"(1)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, b]^2)/9 + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (Subscript[m, b]^4*Subscript[m, t]^2*(-513 + 20*Pi^2 - 
            840*Subscript[L, Subscript[m, b]] + 
            144*Subscript[L, Subscript[m, b]]^2 + 
            64*Subscript[L, Subscript[m, b]]^3 - 120*Subscript[L, 2, 
              Subscript[m, b]]) - 4*Subscript[m, b]^6*(205 - 12*Pi^2 + 
            16*(-25 + Pi^2)*Subscript[C, A] - 32*(-25 + Pi^2)*
             Subscript[C, F] - 48*Subscript[L, Subscript[m, b]]^2 - 
            24*Subscript[L, 2, Subscript[m, b]]) - 12*Subscript[m, t]^6*
           (Pi^2 - 6*Subscript[L, 2, Subscript[m, b]]) + 8*Subscript[m, b]^2*
           Subscript[m, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, b]] - 
            6*Subscript[L, 2, Subscript[m, b]])))/(72*Subscript[m, b]^4) - 
       (Subscript[c, "QtQb"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         (4*Subscript[m, b]^5 - 72*Subscript[m, b]^3*Subscript[m, t]^2 + 
          Subscript[m, b]^4*Subscript[m, t]*(65 + 36*Pi^2 - 
            432*Subscript[L, Subscript[m, b]]^2 - 216*Subscript[L, 2, 
              Subscript[m, b]]) + 36*Subscript[m, t]^5*
           (Pi^2 - 6*Subscript[L, 2, Subscript[m, b]]) - 72*Subscript[m, b]^2*
           Subscript[m, t]^3*(-31 + Pi^2 - 56*Subscript[L, Subscript[m, b]] - 
            24*Subscript[L, Subscript[m, b]]^2 - 2*Subscript[C, A]*
             (11 + 14*Subscript[L, Subscript[m, b]] + 12*Subscript[L, 
                 Subscript[m, b]]^2) - 6*Subscript[L, 2, Subscript[m, b]])))/
        (36*Subscript[m, b]^3) + (Subscript[c, "QtQb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^5*(36*Pi^2*Subscript[C, A]*
           (-1 + Subscript[m, b]^2/Subscript[m, t]^2)^2 - 
          72*Pi^2*Subscript[C, F]*(-1 + Subscript[m, b]^2/Subscript[m, t]^2)^
            2 + (144*(1 + 2*Subscript[L, Subscript[m, b]])*Subscript[m, b]^2)/
           Subscript[m, t]^2 - (288*Subscript[C, F]*Subscript[L, 
             Subscript[m, b]]*Subscript[m, b]^2*
            (28 - 3*Subscript[L, Subscript[m, b]]*(-4 + Subscript[m, b]^2/
                Subscript[m, t]^2)))/Subscript[m, t]^2 - 
          (432*Subscript[C, A]*Subscript[L, Subscript[m, b]]*
            Subscript[m, b]^2*(-6 + Subscript[L, Subscript[m, b]]*
              (-2 + Subscript[m, b]^2/Subscript[m, t]^2)))/
           Subscript[m, t]^2 + (Subscript[C, A]*Subscript[m, b]^2*
            (4*Subscript[m, b]^3 + 65*Subscript[m, b]^2*Subscript[m, t] - 
             72*Subscript[m, b]*Subscript[m, t]^2 + 1296*Subscript[m, t]^3))/
           Subscript[m, t]^5 - (2*Subscript[C, F]*Subscript[m, b]^2*
            (4*Subscript[m, b]^3 + 65*Subscript[m, b]^2*Subscript[m, t] - 
             72*Subscript[m, b]*Subscript[m, t]^2 + 2232*Subscript[m, t]^3))/
           Subscript[m, t]^5 - 216*(Subscript[C, A] - 2*Subscript[C, F])*
           (-1 + Subscript[m, b]^2/Subscript[m, t]^2)^2*Subscript[L, 2, 
            Subscript[m, b]]))/(72*Subscript[m, b]^3) + 
       (Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (Subscript[m, b]^4*Subscript[m, t]^2*(-513 + 20*Pi^2 - 
            840*Subscript[L, Subscript[m, b]] + 
            144*Subscript[L, Subscript[m, b]]^2 + 
            64*Subscript[L, Subscript[m, b]]^3 - 120*Subscript[L, 2, 
              Subscript[m, b]]) - 12*Subscript[m, t]^6*
           (Pi^2 - 6*Subscript[L, 2, Subscript[m, b]]) + 8*Subscript[m, b]^2*
           Subscript[m, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, b]] - 
            6*Subscript[L, 2, Subscript[m, b]]) + 16*Subscript[m, b]^6*
           (-105 + 7*Pi^2 - 25*Subscript[C, A] + 518*Subscript[C, F] + 
            12*Subscript[L, Subscript[m, b]]^2 + 6*Subscript[L, 2, 
              Subscript[m, b]])))/(72*Subscript[m, b]^4) - 
       (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (8*Subscript[m, b]^6*(-5 + 2*Pi^2 - 24*Subscript[L, Subscript[m, b]]^
              2 - 12*Subscript[L, 2, Subscript[m, b]]) + 12*Subscript[m, t]^6*
           (Pi^2 - 6*Subscript[L, 2, Subscript[m, b]]) - 8*Subscript[m, b]^2*
           Subscript[m, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, b]] - 
            6*Subscript[L, 2, Subscript[m, b]]) + Subscript[m, b]^4*
           Subscript[m, t]^2*(513 - 20*Pi^2 + 840*Subscript[L, 
              Subscript[m, b]] - 144*Subscript[L, Subscript[m, b]]^2 - 
            64*Subscript[L, Subscript[m, b]]^3 + 120*Subscript[L, 2, 
              Subscript[m, b]])))/(72*Subscript[m, b]^4) - 
       (Subscript[c, "tb"]^"(8)"*Subscript[C, F]*Subscript[g, s]^2*
         (8*Subscript[m, b]^6*(-5 + 2*Pi^2 - 24*Subscript[L, Subscript[m, b]]^
              2 - 12*Subscript[L, 2, Subscript[m, b]]) + 12*Subscript[m, t]^6*
           (Pi^2 - 6*Subscript[L, 2, Subscript[m, b]]) - 8*Subscript[m, b]^2*
           Subscript[m, t]^4*(9 + Pi^2 - 18*Subscript[L, Subscript[m, b]] - 
            6*Subscript[L, 2, Subscript[m, b]]) + Subscript[m, b]^4*
           Subscript[m, t]^2*(513 - 20*Pi^2 + 840*Subscript[L, 
              Subscript[m, b]] - 144*Subscript[L, Subscript[m, b]]^2 - 
            64*Subscript[L, Subscript[m, b]]^3 + 120*Subscript[L, 2, 
              Subscript[m, b]])))/(72*Subscript[m, b]^4) +
(* v2: octet eps^0 C_F coefficient closed b loop, shift MS-bar/on-shell relation: -Delta (README 24.13) *)
(-Subscript[C, F]*Subscript[g, s]^2*(Subscript[c, "QQ"]^"(8)" + Subscript[c, "Qt"]^"(8)"
   + Subscript[c, "Qb"]^"(8)"
   + Subscript[c, "tb"]^"(8)")*((-1/3)*Subscript[m, t]^6*Subscript[m, b]^-4*Subscript[L, 2, Subscript[m, b]]
   + ((1/18)*Pi^2)*Subscript[m, t]^6*Subscript[m, b]^-4
   + (2/3)*Subscript[m, t]^4*Subscript[m, b]^-2*Subscript[L, Subscript[m, b]]
   + (-2/3)*Subscript[m, t]^4*Subscript[m, b]^-2*Subscript[L, 2, Subscript[m, b]] + (-1/3
   + (1/9)*Pi^2)*Subscript[m, t]^4*Subscript[m, b]^-2
   + (-16/3)*Subscript[m, t]^3*Subscript[m, b]^-1*XiFun[Subscript[m, t]/Subscript[m, b]]
   + ((-16/9)*Pi^2)*Subscript[m, t]^3*Subscript[m, b]^-1
   + (8/9)*Subscript[m, t]^2*Subscript[L, Subscript[m, b]]^3
   + (2)*Subscript[m, t]^2*Subscript[L, Subscript[m, b]]^2
   + (-9)*Subscript[m, t]^2*Subscript[L, Subscript[m, b]]
   + (-5/3)*Subscript[m, t]^2*Subscript[L, 2, Subscript[m, b]] + (161/24 + (5/18)*Pi^2)*Subscript[m, t]^2))|>|>|>


(* Created with the Wolfram Language : www.wolfram.com *)
MSOSRelation5FS = <|"\!\(\*SubscriptBox[\(m\), \(t\)]\)" -> 
  <|"NDR" -> <|"1" -> 2*(Subscript[c, "Qt"]^"(1)" + Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F])*Subscript[m, t]^2, 
     "2" -> -1/18*((-9 + 8*Pi^2)*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2) + 
       (2*(-63 + 8*Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       ((9 - 8*Pi^2)*Subscript[c, "tb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/18 + 
       (4*(-63 + 8*Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/9 + Subscript[c, "Qt"]^"(1)"*
        (29 - 8*Subscript[c, ev])*Subscript[C, F]*Subscript[g, s]^2*
        Subscript[m, t]^2 + (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*
         (-189 + 8*Pi^2 - 2*(-63 + 8*Pi^2)*Subscript[C, A] + 
          4*(-63 + 8*Pi^2)*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t]^2)/18 - (Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (129 - 8*Pi^2 - 3*(43 + 4*Subscript[c, ev])*Subscript[C, A] + 
          6*(-29 + 8*Subscript[c, ev])*Subscript[C, F])*Subscript[g, s]^2*
         Subscript[m, t]^2)/6|>, 
   "BMHV" -> <|"1" -> 4*(Subscript[c, "Qt"]^"(1)" + Subscript[c, "Qt"]^"(8)"*
         Subscript[C, F])*Subscript[m, t]^2, 
     "2" -> -1/9*((-5 + 4*Pi^2)*Subscript[c, "Qb"]^"(8)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2) + 
       (16*(-25 + Pi^2)*Subscript[c, "QQ"]^"(1)"*Subscript[C, F]*
         Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       (1036*Subscript[c, "Qt"]^"(1)"*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/9 + ((5 - 4*Pi^2)*Subscript[c, "tb"]^"(8)"*
         Subscript[C, F]*Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       (32*(-25 + Pi^2)*Subscript[c, "tt"]*Subscript[C, F]*Subscript[g, s]^2*
         Subscript[m, t]^2)/9 + (2*Subscript[c, "Qt"]^"(8)"*Subscript[C, F]*
         (-105 + 6*Pi^2 - 25*Subscript[C, A] + 518*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t]^2)/9 + 
       (Subscript[c, "QQ"]^"(8)"*Subscript[C, F]*(-205 + 8*Pi^2 - 
          16*(-25 + Pi^2)*Subscript[C, A] + 32*(-25 + Pi^2)*Subscript[C, F])*
         Subscript[g, s]^2*Subscript[m, t]^2)/18|>|>|>


(* ::Section:: *)
(*Switching expressions*)


Nogs = {Subscript[g, s]->1, \!\(\*SuperscriptBox[
SubscriptBox[\(g\), \(s\)], \("\<0\>"\)]\)->1};


ClearAll[Zq2];
Zq2 := Switch[$FlavourScheme,
  4, Zq24FS/. Nogs,
  5, Zq25FS/. Nogs,
  _, (Message[Zq2::badfs, $FlavourScheme]; $Failed)
];

Zq2::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


ClearAll[Zq2ev];
Zq2ev := Switch[$FlavourScheme,
  4, Zq2ev4FS/. Nogs,
  5, Zq2ev5FS/. Nogs,
  _, (Message[Zq2ev::badfs, $FlavourScheme]; $Failed)
];

Zq2ev::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


ClearAll[Zq2OSb];
Zq2OSb := Switch[$FlavourScheme,
  4, Zq2OSb4FS/. Nogs,
  5, Zq2OSb5FS/. Nogs,
  _, (Message[Zq2OSb::badfs, $FlavourScheme]; $Failed)
];

Zq2OSb::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


ClearAll[Zq2OSr];
Zq2OSr := Switch[$FlavourScheme,
  4, Zq2OSr4FS/. Nogs,
  5, Zq2OSr5FS/. Nogs,
  _, (Message[Zq2OSr::badfs, $FlavourScheme]; $Failed)
];

Zq2OSr::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


ClearAll[Zq2evOS];
Zq2evOS := Switch[$FlavourScheme,
  4, Zq2evOS4FS/. Nogs,
  5, Zq2evOS5FS/. Nogs,
  _, (Message[Zq2evOS::badfs, $FlavourScheme]; $Failed)
];

Zq2evOS::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


ClearAll[\[Gamma]];
\[Gamma] := Switch[$FlavourScheme,
  4, \[Gamma]4FS/. Nogs,
  5, \[Gamma]5FS/. Nogs,
  _, (Message[\[Gamma]::badfs, $FlavourScheme]; $Failed)
];

\[Gamma]::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


ClearAll[MSOSRelation];
MSOSRelation := Switch[$FlavourScheme,
  4, MSOSRelation4FS/. Nogs,
  5, MSOSRelation5FS/. Nogs,
  _, (Message[\[Gamma]::badfs, $FlavourScheme]; $Failed)
];

MSOSRelation::badfs = "Unknown flavour scheme `1`. Use 4 or 5.";


(* ::Section:: *)
(*Helpers*)


CF = Subscript[C, F];
CA = Subscript[C, A];
WilsonCoefficients= {\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qt\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qt\>"\)], \("\<(8)\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QQ\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QQ\>"\)], \("\<(8)\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qb\>"\)], \("\<(1)\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qb\>"\)], \("\<(8)\>"\)]\),\!\(\*SubscriptBox[\(c\), \("\<tt\>"\)]\), \!\(\*SubscriptBox[\(c\), \("\<bb\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<tb\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<tb\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QtQb\>"\)], \("\<(1)\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QtQb\>"\)], \("\<(8)\>"\)]\)};
WilsonCoefficientsBare= {\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qt\>"\)], \("\<(1),0\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qt\>"\)], \("\<(8),0\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QQ\>"\)], \("\<(1),0\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QQ\>"\)], \("\<(8),0\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qb\>"\)], \("\<(1),0\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<Qb\>"\)], \("\<(8),0\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<tt\>"\)], \("\<0\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<bb\>"\)], \("\<0\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<tb\>"\)], \("\<(1),0\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<tb\>"\)], \("\<(8),0\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QtQb\>"\)], \("\<(1),0\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(c\), \("\<QtQb\>"\)], \("\<(8),0\>"\)]\)};
EvanescentBMHV={\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<S,RR,tt\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<S,RR,tt\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<T,RR,tt\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<T,RR,tt\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<S,RR,bb\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<S,RR,bb\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<T,RR,bb\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<T,RR,bb\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<V,RL,tb\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<V,RL,tb\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<V,RL,tt\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<V,RL,tt\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<V,RL,bb\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<V,RL,bb\>"\)], \("\<(8)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<S,RL,tb\>"\)], \("\<(1)\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<S,RL,tb\>"\)], \("\<(8)\>"\)]\) ,\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<tG\>"\)], \("\<R\>"\)]\), \!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<bG\>"\)], \("\<R\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<tG\>"\)], \("\<L\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<bG\>"\)], \("\<L\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<tGD\>"\)], \("\<LR\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<bGD\>"\)], \("\<LR\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<tG\>"\)], \("\<LR\>"\)]\),\!\(\*SuperscriptBox[
SubscriptBox[\(k\), \("\<bG\>"\)], \("\<LR\>"\)]\) };
EvanescentNDR ={Subscript[k, "\!\(\*SuperscriptBox[\(QtQb\), \((1)\)]\)"]^"F", Subscript[k, "\!\(\*SuperscriptBox[\(QtQb\), \((8)\)]\)"]^"F", 
 Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(1)", Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),t"]^"(8)", 
 Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),b"]^"(1)", Subscript[k, "\!\(\*SuperscriptBox[\(LR\), \((3)\)]\),b"]^"(8)"};


ClearAll[makeTable,TableBare,TableRenormalised,ShowTable];
makeTable[vars_List,coeffs_List]:=TableForm@Transpose@{vars,Collect[#,{\[Epsilon],Subscript[M,t]},Simplify]&/@coeffs};
TableBare[amp_]:=With[{c=Coefficient[amp,WilsonCoefficientsBare]},makeTable[WilsonCoefficientsBare,c]];
TableRenormalised[amp_]:=With[{c=Coefficient[amp,WilsonCoefficients]},makeTable[WilsonCoefficients,c]];
TableEvanescentBMHV[amp_]:=With[{c=Coefficient[amp,EvanescentBMHV]},makeTable[EvanescentBMHV,c]];
TableEvanescentNDR[amp_]:=With[{c=Coefficient[amp,EvanescentNDR]},makeTable[EvanescentNDR,c]];
ClearAll[ShowTable];
ShowTable[amp_]:=Module[{lists,pick,coeffs},lists={WilsonCoefficients,WilsonCoefficientsBare,EvanescentBMHV,EvanescentNDR};
pick=SelectFirst[lists,(coeffs=Coefficient[amp,#];Not@AllTrue[coeffs,PossibleZeroQ])&,Missing["AllZero"]];
If[pick===Missing["AllZero"],"Invalid expression",makeTable[pick,coeffs]]]


HideLogs[x__]:=Module[{repl, x1}, repl= { Log[ Subscript[m, t]/Subscript[m, b]]-> Subscript[L, Subscript[m, t]],PolyLog[2, 1-  Subscript[m, t]^2/Subscript[m, b]^2]-> Subscript[L, 2,Subscript[m, t]], Log[ Subscript[M, t]/Subscript[M, b]]-> Subscript[L, Subscript[M, t]],PolyLog[2, 1-  Subscript[M, t]^2/Subscript[M, b]^2]-> Subscript[L, 2,Subscript[M, t]], Log[ Subscript[m, b]/Subscript[m, t]]-> Subscript[L, Subscript[m, b]],PolyLog[2, 1-  Subscript[m, b]^2/Subscript[m, t]^2]-> Subscript[L, 2,Subscript[m, b]], Log[ Subscript[M, b]/Subscript[M, t]]-> Subscript[L, Subscript[M, b]],PolyLog[2, 1-  Subscript[M, b]^2/Subscript[M, t]^2]-> Subscript[L, 2,Subscript[M, b]]}; x1= x /. repl; x1];
ShowLogs[x__]:=Module[{repl, x1}, repl= {  Subscript[L, Subscript[m, t]] ->Log[ Subscript[m, t]/Subscript[m, b]],Subscript[L, 2,Subscript[m, t]]->PolyLog[2, 1-  Subscript[m, t]^2/Subscript[m, b]^2],Subscript[L, Subscript[M, t]]-> Log[ Subscript[M, t]/Subscript[M, b]], Subscript[L, 2,Subscript[M, t]]-> PolyLog[2, 1-  Subscript[M, t]^2/Subscript[M, b]^2], Subscript[L, Subscript[m, b]] ->Log[ Subscript[m, b]/Subscript[m, t]],Subscript[L, 2,Subscript[m, b]]->PolyLog[2, 1-  Subscript[m, b]^2/Subscript[m, t]^2],Subscript[L, Subscript[M, b]]-> Log[ Subscript[M, b]/Subscript[M, t]], Subscript[L, 2,Subscript[M, b]]-> PolyLog[2, 1-  Subscript[M, b]^2/Subscript[M, t]^2]}; x1= x /. repl; x1];
NoCasimir[x__]:=Module[{repl, x1}, repl= {CF-> (Subscript[N, c]^2-1)/(2 Subscript[N, c]), CA->Subscript[N, c]}; x1= x /. repl; x1];
ToSU3[x__]:=Module[{repl, x1}, repl= {CF-> 4/3, CA->3, Subscript[N, c]->3}; x1= x /. repl; x1];


==> anc/Results_Paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    238145,       6287]
NotebookOptionsPosition[    228531,       6109]
NotebookOutlinePosition[    228946,       6126]
CellTagsIndexPosition[    228903,       6123]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData["\"\<This notebook contains the results of the paper: \n\
''Two-loop renormalisation of the quark fields in the presence of \
four-fermion SMEFT operators''\nAuthors: Claude Duhr, Giuseppe Ventura, Eleni \
Vryonidou\>\""], "Code",
 CellChangeTimes->{{3.974975478134754*^9, 3.974975600875491*^9}, {
  3.9749757271847553`*^9, 3.974975731415737*^9}, {3.9753926947262383`*^9, 
  3.9753926965464*^9}, {3.975392844762435*^9, 3.975392849797831*^9}, {
  3.975397336462659*^9, 3.975397341172522*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"85c496c7-56db-4a38-8768-a8330a3f3d75"],

Cell[BoxData[
 FormBox["\<\"This notebook contains the results of the paper: \\n''Two-loop \
renormalisation of the quark fields in the presence of four-fermion SMEFT \
operators''\\nAuthors: Claude Duhr, Giuseppe Ventura, Eleni Vryonidou\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.975392850202166*^9, 3.975392903953521*^9, 3.975397344350893*^9, {
   3.975397675964429*^9, 3.975397676096496*^9}, 3.97894349977413*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"1957ce14-93a7-489b-8ca8-01e67014319e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Options", ":", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"4", " ", "::", " ", "4"}], "FS"}]}], ",", " ", 
    RowBox[{
    "results", " ", "with", " ", "both", " ", "top", " ", "and", " ", 
     "bottom", " ", "quarks", " ", "massive", "\[IndentingNewLine]", 
     RowBox[{"5", " ", "::", " ", "5"}], "FS"}], ",", " ", 
    RowBox[{
     RowBox[{"Provide", " ", "the", " ", "results", " ", "in", " ", "the", " ", 
      SubscriptBox["m", "b"]}], " ", "->", " ", 
     RowBox[{"0", " ", "limit", " ", "with", " ", "no", " ", 
      SuperscriptBox[
       SubscriptBox["c", "QtQb"], 
       RowBox[{"(", "R", ")"}]]}]}]}], "\[IndentingNewLine]", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"$FlavourScheme", " ", "=", " ", "4"}], ";"}], "  "}]], "Input",
 CellChangeTimes->{{3.975304669859641*^9, 3.975304887982245*^9}, {
   3.975313916639442*^9, 3.975313964954199*^9}, {3.9753148115972652`*^9, 
   3.9753148246698713`*^9}, {3.975314860540285*^9, 3.9753148665936337`*^9}, {
   3.975315128672728*^9, 3.975315155567759*^9}, 3.975315620027144*^9, {
   3.975315778818697*^9, 3.9753157799415007`*^9}, 3.9753872235473824`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a8406994-1a6f-44f3-97ce-f74395248d4e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<Expressions_Paper.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.975314766306156*^9, 3.975314776110392*^9}, {
  3.975392682170627*^9, 3.975392682281097*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ba1a6f94-3123-413c-a8ee-7a700ee3c003"],

Cell[CellGroupData[{

Cell[BoxData["\"\<\nDefinition of Helpers functions:\n\nShowTable : displays \
the results in a table form, where the term proportional to each Wilson \
coefficients is highlighted;\nNoCasimir : Replaces \!\(\*SubscriptBox[\(C\), \
\(A\)]\) and \!\(\*SubscriptBox[\(C\), \(F\)]\) with their expressions in \
SU(N);\nToSU3 : Results are given in SU(3), where \!\(\*SubscriptBox[\(C\), \
\(A\)]\)=3, \!\(\*SubscriptBox[\(C\), \(F\)]\)=\!\(\*FractionBox[\(4\), \
\(3\)]\);\nHideLogs: (Di)logarithms of the ratio of the top and bottom quark \
masses are hid following the definitions\n\t\t \!\(\*SubscriptBox[\(L\), \
SubscriptBox[\(m\), \(t\)]]\) := Log(\!\(\*FractionBox[SubscriptBox[\(m\), \
\(t\)], SubscriptBox[\(m\), \(b\)]]\)), \\ \\ \!\(\*SubscriptBox[\(L\), \(2, \
\\\ \*SubscriptBox[\(m\), \(t\)]\)]\) := \!\(\*SubscriptBox[\(Li\), \
\(2\)]\)(1-\!\(\*FractionBox[SuperscriptBox[SubscriptBox[\(m\), \(t\)], \
\(2\)], SuperscriptBox[SubscriptBox[\(m\), \(b\)], \(2\)]]\)), \\ \\ \
\!\(\*SubscriptBox[\(L\), SubscriptBox[\(m\), \(b\)]]\) := \
Log(\!\(\*FractionBox[SubscriptBox[\(m\), \(b\)], SubscriptBox[\(m\), \(t\)]]\
\)), \\ \\ \!\(\*SubscriptBox[\(L\), \(2, \\\ \*SubscriptBox[\(m\), \(b\)]\)]\
\) := \!\(\*SubscriptBox[\(Li\), \
\(2\)]\)(1-\!\(\*FractionBox[SuperscriptBox[SubscriptBox[\(m\), \(b\)], \
\(2\)], SuperscriptBox[SubscriptBox[\(m\), \(t\)], \(2\)]]\));\nShowLogs: \
Reverses the previous function;\n\>\""], "Code",
 CellChangeTimes->{{3.975388076747856*^9, 3.975388423090227*^9}, {
  3.9753904405611477`*^9, 3.975390469446144*^9}, {3.975391126544805*^9, 
  3.975391134111483*^9}, {3.97539292583011*^9, 3.9753929330499477`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"16b5e522-599c-4a18-93b8-7592cb3e0dcc"],

Cell[BoxData[
 FormBox["\<\"\\nDefinition of Helpers functions:\\n\\nShowTable : displays \
the results in a table form, where the term proportional to each Wilson \
coefficients is highlighted;\\nNoCasimir : Replaces \
\\!\\(\\*SubscriptBox[\\(C\\), \\(A\\)]\\) and \\!\\(\\*SubscriptBox[\\(C\\), \
\\(F\\)]\\) with their expressions in SU(N);\\nToSU3 : Results are given in \
SU(3), where \\!\\(\\*SubscriptBox[\\(C\\), \\(A\\)]\\)=3, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(F\\)]\\)=\\!\\(\\*FractionBox[\\(4\\), \\(3\
\\)]\\);\\nHideLogs: (Di)logarithms of the ratio of the top and bottom quark \
masses are hid following the definitions\\n\\t\\t \
\\!\\(\\*SubscriptBox[\\(L\\), SubscriptBox[\\(m\\), \\(t\\)]]\\) := \
Log(\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(t\\)], \
SubscriptBox[\\(m\\), \\(b\\)]]\\)),   \\!\\(\\*SubscriptBox[\\(L\\), \\(2, \
\\\\ \\*SubscriptBox[\\(m\\), \\(t\\)]\\)]\\) := \
\\!\\(\\*SubscriptBox[\\(Li\\), \
\\(2\\)]\\)(1-\\!\\(\\*FractionBox[SuperscriptBox[SubscriptBox[\\(m\\), \
\\(t\\)], \\(2\\)], SuperscriptBox[SubscriptBox[\\(m\\), \\(b\\)], \
\\(2\\)]]\\)),   \\!\\(\\*SubscriptBox[\\(L\\), SubscriptBox[\\(m\\), \
\\(b\\)]]\\) := Log(\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(b\\)], \
SubscriptBox[\\(m\\), \\(t\\)]]\\)),   \\!\\(\\*SubscriptBox[\\(L\\), \\(2, \
\\\\ \\*SubscriptBox[\\(m\\), \\(b\\)]\\)]\\) := \
\\!\\(\\*SubscriptBox[\\(Li\\), \
\\(2\\)]\\)(1-\\!\\(\\*FractionBox[SuperscriptBox[SubscriptBox[\\(m\\), \
\\(b\\)], \\(2\\)], SuperscriptBox[SubscriptBox[\\(m\\), \\(t\\)], \
\\(2\\)]]\\));\\nShowLogs: Reverses the previous function;\\n\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.975388423902878*^9, 3.9753884375088043`*^9}, {
   3.975390442422723*^9, 3.975390470472536*^9}, 3.9753911346208982`*^9, 
   3.975392832848239*^9, {3.975392908254601*^9, 3.975392933599218*^9}, {
   3.975397676061378*^9, 3.975397687784586*^9}, 3.978943507277719*^9, 
   4.002941961516862*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"c3c3208f-d28a-42e3-9291-318b65887851"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-point renormalisation factors in the MS scheme", "Section",
 CellChangeTimes->{{3.974975756600321*^9, 3.974975819711389*^9}, {
  3.975313953594948*^9, 3.975313953609769*^9}, {3.975317875973297*^9, 
  3.9753178890430193`*^9}},ExpressionUUID->"d44c7ef7-3d98-4255-bae4-\
9537b06b0a08"],

Cell[CellGroupData[{

Cell[BoxData["\"\<The MS scheme results follow the definitions:  \n\
\[IndentingNewLine]\t\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(t\)], \
\(0\)]\)= \!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(m\), \
\(t\)]], \(S\)]\) \!\(\*SubscriptBox[\(m\), \(t\)]\), \\ \\ \
\!\(\*SuperscriptBox[SubscriptBox[\(t\), \(\[Chi]\)], \(0\)]\)= \
\!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(t\), \(\[Chi]\)]], \
\(S\)]\)\!\(\*SubscriptBox[\(t\), \(\[Chi]\)]\), \\ \\ \
\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(\*SuperscriptBox[\(\[Delta]\), \(3\
\)] \*SubscriptBox[\(t\), \(L\)]\)], \(0\)]\) = \!\(\*SubscriptBox[\(Z\), \
\(\*SuperscriptBox[\(\[Delta]\), \(3\)] \*SubscriptBox[\(t\), \(L\)]\)]\), \\ \
\\ \!\(\*SuperscriptBox[SubscriptBox[\(c\), \(\*SuperscriptBox[\(\[Delta]\), \
\(3\)] \*SubscriptBox[\(t\), \(R\)]\)], \(0\)]\) = \!\(\*SubscriptBox[\(Z\), \
\(\*SuperscriptBox[\(\[Delta]\), \(3\)] \*SubscriptBox[\(t\), \(R\)]\)]\), \\ \
\\ \!\(\*SuperscriptBox[SubscriptBox[\(c\), \(\*SuperscriptBox[\(\[Delta]\), \
\(2\)] \*SubscriptBox[\(t\), \(LR\)]\)], \(0\)]\) = \!\(\*SubscriptBox[\(Z\), \
\(\*SuperscriptBox[\(\[Delta]\), \(2\)] \*SubscriptBox[\(t\), \(LR\)]\)]\),\
\[IndentingNewLine]\t\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(b\)], \
\(0\)]\)= \!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(m\), \
\(b\)]], \(S\)]\) \!\(\*SubscriptBox[\(m\), \(b\)]\), \\ \\ \
\!\(\*SuperscriptBox[SubscriptBox[\(b\), \(\[Chi]\)], \(0\)]\)= \
\!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(b\), \(\[Chi]\)]], \
\(S\)]\)\!\(\*SubscriptBox[\(b\), \(\[Chi]\)]\), \\ \\ \
\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(\*SuperscriptBox[\(\[Delta]\), \(3\
\)] \*SubscriptBox[\(b\), \(L\)]\)], \(0\)]\) = \!\(\*SubscriptBox[\(Z\), \
\(\*SuperscriptBox[\(\[Delta]\), \(3\)] \*SubscriptBox[\(b\), \(L\)]\)]\), \\ \
\\ \!\(\*SuperscriptBox[SubscriptBox[\(c\), \(\*SuperscriptBox[\(\[Delta]\), \
\(3\)] \*SubscriptBox[\(b\), \(R\)]\)], \(0\)]\) = \!\(\*SubscriptBox[\(Z\), \
\(\*SuperscriptBox[\(\[Delta]\), \(3\)] \*SubscriptBox[\(b\), \(R\)]\)]\), \\ \
\\ \!\(\*SuperscriptBox[SubscriptBox[\(c\), \(\*SuperscriptBox[\(\[Delta]\), \
\(2\)] \*SubscriptBox[\(b\), \(LR\)]\)], \(0\)]\) = \!\(\*SubscriptBox[\(Z\), \
\(\*SuperscriptBox[\(\[Delta]\), \(2\)] \*SubscriptBox[\(b\), \(LR\)]\)]\), \
\[IndentingNewLine]\tS = NDR, BMHV, \[Chi] = L,R.\n\t  Results for the bottom \
quark are only available in 4FS setting.\[IndentingNewLine]\nThe \
renormalisation factors are expanded in loop as:\[IndentingNewLine]\t\
\!\(\*SuperscriptBox[SubscriptBox[\(Z\), \(i\)], \(S\)]\) = \
\!\(\*FractionBox[\(1\), \(16 \*SuperscriptBox[\(\[Pi]\), \
\(2\)]\)]\)\!\(\*SubscriptBox[\(\[Sum]\), \(L\(\\\ \
\)\)]\)(\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(s\)], \(4  \
\[Pi]\)]\)\!\(\*SuperscriptBox[\()\), \((L - \
1)\)]\)(\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(S, \((L)\)\
\)]\)+ \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(ev, S, \
\((L)\)\)]\)), \\ \\ i = {\!\(\*SubscriptBox[\(m\), \(t\)]\), \
\!\(\*SubscriptBox[\(t\), \(L\)]\), \!\(\*SubscriptBox[\(t\), \(R\)]\), \
\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(t\), \
\(L\)]\), \!\(\*SuperscriptBox[\(\[Delta]\), \
\(3\)]\)\!\(\*SubscriptBox[\(t\), \(R\)]\), \
\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(t\), \
\(LR\)]\), \!\(\*SubscriptBox[\(m\), \(b\)]\), \!\(\*SubscriptBox[\(b\), \
\(L\)]\), \!\(\*SubscriptBox[\(b\), \(R\)]\), \!\(\*SuperscriptBox[\(\[Delta]\
\), \(3\)]\)\!\(\*SubscriptBox[\(b\), \(L\)]\), \!\(\*SuperscriptBox[\(\
\[Delta]\), \(3\)]\)\!\(\*SubscriptBox[\(b\), \(R\)]\), \!\(\*SuperscriptBox[\
\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(b\), \(LR\)]\)},\nwith \
\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(S, \((L)\)\)]\) \
proportional to physical Wilson coefficients and \
\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(ev, S, \
\((L)\)\)]\) proportional to the evanescent Wilson coefficients.\n\nThe RGE \
for the quark masses is given by:\n\t\!\(\*FractionBox[SubscriptBox[\(dm\), \
\(t\)], \(dlog\[Mu]\)]\)=\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \
SubscriptBox[\(m\), \(t\)]], \(S\)]\) \!\(\*SubscriptBox[\(m\), \(t\)]\), \\ \
\\ \!\(\*FractionBox[SubscriptBox[\(dm\), \(b\)], \
\(dlog\[Mu]\)]\)=\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \
SubscriptBox[\(m\), \(b\)]], \(S\)]\) \!\(\*SubscriptBox[\(m\), \(b\)]\), \\ \
\\ \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), SubscriptBox[\(m\), \(\
\[Psi]\)]], \(S\)]\) = \!\(\*FractionBox[\(1\), \(16 \*SuperscriptBox[\(\[Pi]\
\), \(2\)]\)]\)\!\(\*SubscriptBox[\(\[Sum]\), \(L\(\\\ \
\)\)]\)(\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(s\)], \(4  \
\[Pi]\)]\)\!\(\*SuperscriptBox[\()\), \((L - 1)\)]\) \
\!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), SubscriptBox[\(m\), \
\(\[Psi]\)]], \(S, \((L)\)\)]\), \\ \[Psi] = {t, b}.\n\nDefinition of \
expressions:\n\t- Zq2[type, scheme, N_loops] = \
\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(type\)], \(scheme, \
\((N_loops)\)\)]\), with N_loops = {1,2}\n\t- Zq2ev[type, scheme] = \
\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(type\)], \(ev, \\\ scheme, \
\((1)\)\)]\)\n\t- \[Gamma][\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\), scheme, \
N_loops] = \!\(\*SuperscriptBox[SubscriptBox[\(\[Gamma]\), \
SubscriptBox[\(m\), \(\[Psi]\)]], \(scheme, \((N_loops)\)\)]\)\>\""], "Code",
 CellChangeTimes->{{3.9753864518192787`*^9, 3.975386901255826*^9}, {
  3.9753869863783493`*^9, 3.975387138180731*^9}, {3.9753872596699667`*^9, 
  3.975387325821699*^9}, {3.9753873667651052`*^9, 3.9753874703122997`*^9}, {
  3.975387518379447*^9, 3.975387543983307*^9}, {3.975387579946262*^9, 
  3.975387590995002*^9}, {3.975387641384738*^9, 3.975387875925261*^9}, {
  3.9753885777912893`*^9, 3.975388785162766*^9}, {3.975391168964781*^9, 
  3.975391173107067*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ff2ef97e-6fd2-4d4c-9ec8-8983a6c7c63a"],

Cell[BoxData[
 FormBox["\<\"The MS scheme results follow the definitions:  \\n\
\[IndentingNewLine]\\t\\!\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(t\\)], \
\\(0\\)]\\)= \\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \
SubscriptBox[\\(m\\), \\(t\\)]], \\(S\\)]\\) \\!\\(\\*SubscriptBox[\\(m\\), \
\\(t\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(t\\), \\(\[Chi]\\)], \
\\(0\\)]\\)= \\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \
SubscriptBox[\\(t\\), \\(\[Chi]\\)]], \
\\(S\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(\[Chi]\\)]\\),   \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(t\\), \
\\(L\\)]\\)], \\(0\\)]\\) = \\!\\(\\*SubscriptBox[\\(Z\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(t\\), \
\\(L\\)]\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(t\\), \
\\(R\\)]\\)], \\(0\\)]\\) = \\!\\(\\*SubscriptBox[\\(Z\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(t\\), \
\\(R\\)]\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(2\\)] \\*SubscriptBox[\\(t\\), \
\\(LR\\)]\\)], \\(0\\)]\\) = \\!\\(\\*SubscriptBox[\\(Z\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(2\\)] \\*SubscriptBox[\\(t\\), \
\\(LR\\)]\\)]\\),\[IndentingNewLine]\\t\\!\\(\\*SuperscriptBox[SubscriptBox[\\\
(m\\), \\(b\\)], \\(0\\)]\\)= \\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \
SubscriptBox[\\(m\\), \\(b\\)]], \\(S\\)]\\) \\!\\(\\*SubscriptBox[\\(m\\), \
\\(b\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(b\\), \\(\[Chi]\\)], \
\\(0\\)]\\)= \\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \
SubscriptBox[\\(b\\), \\(\[Chi]\\)]], \
\\(S\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(\[Chi]\\)]\\),   \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(b\\), \
\\(L\\)]\\)], \\(0\\)]\\) = \\!\\(\\*SubscriptBox[\\(Z\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(b\\), \
\\(L\\)]\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(b\\), \
\\(R\\)]\\)], \\(0\\)]\\) = \\!\\(\\*SubscriptBox[\\(Z\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)] \\*SubscriptBox[\\(b\\), \
\\(R\\)]\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(2\\)] \\*SubscriptBox[\\(b\\), \
\\(LR\\)]\\)], \\(0\\)]\\) = \\!\\(\\*SubscriptBox[\\(Z\\), \
\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(2\\)] \\*SubscriptBox[\\(b\\), \
\\(LR\\)]\\)]\\), \[IndentingNewLine]\\tS = NDR, BMHV, \[Chi] = L,R.\\n\\t  \
Results for the bottom quark are only available in 4FS setting.\
\[IndentingNewLine]\\nThe renormalisation factors are expanded in loop as:\
\[IndentingNewLine]\\t\\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \\(i\\)], \
\\(S\\)]\\) = \\!\\(\\*FractionBox[\\(1\\), \\(16 \
\\*SuperscriptBox[\\(\[Pi]\\), \\(2\\)]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sum]\
\\), \\(L\\(\\\\ \\)\\)]\\)(\\!\\(\\*FractionBox[SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)], \\(4  \[Pi]\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\((L - \
1)\\)]\\)(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(i\\)], \
\\(S, \\((L)\\)\\)]\\)+ \\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \
\\(i\\)], \\(ev, S, \\((L)\\)\\)]\\)),   i = {\\!\\(\\*SubscriptBox[\\(m\\), \
\\(t\\)]\\), \\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\\), \
\\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\), \\!\\(\\*SuperscriptBox[\\(\
\[Delta]\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\\), \
\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(t\
\\), \\(R\\)]\\), \\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(LR\\)]\\), \
\\!\\(\\*SubscriptBox[\\(m\\), \\(b\\)]\\), \\!\\(\\*SubscriptBox[\\(b\\), \
\\(L\\)]\\), \\!\\(\\*SubscriptBox[\\(b\\), \\(R\\)]\\), \
\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(b\
\\), \\(L\\)]\\), \\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(R\\)]\\), \
\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(b\
\\), \\(LR\\)]\\)},\\nwith \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(i\\)], \\(S, \
\\((L)\\)\\)]\\) proportional to physical Wilson coefficients and \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(i\\)], \\(ev, S, \
\\((L)\\)\\)]\\) proportional to the evanescent Wilson coefficients.\\n\\nThe \
RGE for the quark masses is given by:\\n\\t\\!\\(\\*FractionBox[SubscriptBox[\
\\(dm\\), \\(t\\)], \\(dlog\[Mu]\\)]\\)=\\!\\(\\*SuperscriptBox[SubscriptBox[\
\\(\[Gamma]\\), SubscriptBox[\\(m\\), \\(t\\)]], \\(S\\)]\\) \
\\!\\(\\*SubscriptBox[\\(m\\), \\(t\\)]\\),   \
\\!\\(\\*FractionBox[SubscriptBox[\\(dm\\), \\(b\\)], \\(dlog\[Mu]\\)]\\)=\\!\
\\(\\*SuperscriptBox[SubscriptBox[\\(\[Gamma]\\), SubscriptBox[\\(m\\), \
\\(b\\)]], \\(S\\)]\\) \\!\\(\\*SubscriptBox[\\(m\\), \\(b\\)]\\),   \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Gamma]\\), SubscriptBox[\\(m\\), \
\\(\[Psi]\\)]], \\(S\\)]\\) = \\!\\(\\*FractionBox[\\(1\\), \\(16 \
\\*SuperscriptBox[\\(\[Pi]\\), \\(2\\)]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sum]\
\\), \\(L\\(\\\\ \\)\\)]\\)(\\!\\(\\*FractionBox[SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)], \\(4  \[Pi]\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\((L - \
1)\\)]\\) \\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Gamma]\\), \
SubscriptBox[\\(m\\), \\(\[Psi]\\)]], \\(S, \\((L)\\)\\)]\\),  \[Psi] = {t, \
b}.\\n\\nDefinition of expressions:\\n\\t- Zq2[type, scheme, N_loops] = \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(type\\)], \\(scheme, \
\\((N_loops)\\)\\)]\\), with N_loops = {1,2}\\n\\t- Zq2ev[type, scheme] = \\!\
\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(type\\)], \\(ev, \\\\ \
scheme, \\((1)\\)\\)]\\)\\n\\t- \[Gamma][\\!\\(\\*SubscriptBox[\\(m\\), \\(\
\[Psi]\\)]\\), scheme, N_loops] = \\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[Gamma]\\), SubscriptBox[\\(m\\), \\(\[Psi]\\)]], \\(scheme, \\((N_loops)\\)\
\\)]\\)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{{3.975391160502528*^9, 3.975391173914242*^9}, 
   3.97539285754854*^9, {3.975392917432515*^9, 3.975392944323451*^9}, 
   3.9753976760695066`*^9, 3.97539770620148*^9, 3.9789435147286*^9, 
   4.0029419645105543`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"108d1a41-a66b-4e41-abc4-6fe49471f3e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-flavour scheme", "Subsection",
 CellChangeTimes->{{3.975386968442572*^9, 3.975386977996262*^9}, {
  3.975397707153922*^9, 
  3.975397709383231*^9}},ExpressionUUID->"083deb5b-838c-4f57-b05b-\
5f7005ea3f00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$FlavourScheme", " ", "=", " ", "4"}], ";"}], "  "}], "\[IndentingNewLine]", 
 RowBox[{"Keys", "[", "Zq2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Keys", "[", 
  RowBox[{"Zq2", "[", "\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.975317806083558*^9, 3.97531783710782*^9}, {
  3.9753869543835278`*^9, 3.9753869546025343`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"30de6005-cfd1-4c70-9048-29a9ff490301"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(m\\), \\(t\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(LR\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(m\\), \\(b\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(LR\\)]\\)\"\>"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.975317799077175*^9, 3.975317837872414*^9}, 
   3.975318002349267*^9, 3.9753869553405447`*^9, 3.975387235939476*^9, 
   3.975388517236765*^9, 3.975391438627845*^9, 3.9753928619711514`*^9, 
   3.975392966068437*^9, 3.975397712903184*^9, 3.97894352395931*^9, 
   4.002941966713766*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a061535c-729a-4a41-90ac-d76e58492d0b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"BMHV\"\>", ",", "\<\"NDR\"\>"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.975317799077175*^9, 3.975317837872414*^9}, 
   3.975318002349267*^9, 3.9753869553405447`*^9, 3.975387235939476*^9, 
   3.975388517236765*^9, 3.975391438627845*^9, 3.9753928619711514`*^9, 
   3.975392966068437*^9, 3.975397712903184*^9, 3.97894352395931*^9, 
   4.002941966716263*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"17fba0f9-943b-46cb-a948-5a4e6b9640ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", 
    " ", "\"\<BMHV\>\"", ",", "\"\<2\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     SubscriptBox["m", "t"]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9753879832820673`*^9, 3.975388039202664*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"88ff5010-9ec8-420c-8708-4719437520bc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "b", "3"]}], "-", 
       RowBox[{"108", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "b", "3"]}], "+", 
       RowBox[{"\[Epsilon]", " ", 
        SubscriptBox["m", "b"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"18", " ", 
        SubscriptBox["m", "b"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "+", 
       RowBox[{"96", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "3"]}], "-", 
       RowBox[{"90", " ", 
        SubsuperscriptBox["m", "b", "3"]}], "+", 
       RowBox[{"4", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "t", "3"]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox["m", "t"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"]}], 
    SuperscriptBox["\[Epsilon]", "2"]], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"9", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "2"]}], "-", 
       RowBox[{"8", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"9", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "t", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "t", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         SubscriptBox["C", "A"], " ", 
         SubsuperscriptBox["m", "t", "2"]}]}], "+", 
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "2"]}], "-", 
       RowBox[{"24", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "+", 
       RowBox[{"6", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "t", "2"]}]}], ")"}]}], 
    SuperscriptBox["\[Epsilon]", "2"]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Epsilon]", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["m", "b"], " ", 
         SubsuperscriptBox["m", "t", "2"]}]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["m", "b"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"48", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "b", "3"]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "b", "3"]}], "-", 
       RowBox[{"4", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["m", "t", "3"]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SubscriptBox["m", "b"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"36", " ", 
        SubscriptBox["m", "b"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "2"]}], "+", 
       RowBox[{"192", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"180", " ", 
        SubsuperscriptBox["m", "b", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"24", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "3"]}], "+", 
       RowBox[{"8", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["m", "t", "3"]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SubscriptBox["m", "t"]}]], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"9", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "t", "2"]}], "-", 
       RowBox[{"9", " ", "\[Epsilon]", " ", 
        SubsuperscriptBox["m", "b", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
     SubscriptBox["c", "\<\"tt\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "t", "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.975387995873855*^9, 3.97538804054953*^9}, 
   3.975392862851557*^9, 3.975392967440778*^9, 3.9753977139672823`*^9, 
   3.978943524920783*^9, 4.00294196763167*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"077d9245-c7ad-4913-b4a7-99676859b1c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", 
    " ", "\"\<BMHV\>\"", ",", "\"\<2\>\""}], "]"}], " ", "//", 
  "ShowTable"}]], "Input",
 CellChangeTimes->{{3.975388048006978*^9, 3.975388050560432*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3513d988-8f0f-4511-9d99-1d10f6547ecd"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "-", 
       FractionBox[
        RowBox[{"24", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], "\[Epsilon]"]}]},
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "b", "2"]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubscriptBox["C", "A"]}], "+", 
              RowBox[{"12", " ", 
               SubscriptBox["C", "F"]}], "-", "3"}], ")"}]}]}], ")"}]}], 
        "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SubscriptBox["C", "F"]}], "-", "1"}], ")"}], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"4", " ", 
                SubscriptBox["C", "A"]}]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["C", "F"]}], "+", "9"}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SubsuperscriptBox["m", "b", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["C", "A"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", "F"], "+", "1"}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["m", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], "\[Epsilon]"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubscriptBox["c", "\<\"tt\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubscriptBox["c", "\<\"bb\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["m", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], "\[Epsilon]"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["m", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", "A"], "+", "4"}], ")"}], " ", 
            SubsuperscriptBox["m", "b", "3"]}], "+", 
           RowBox[{
            SubscriptBox["m", "b"], " ", 
            SubsuperscriptBox["m", "t", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "t", "3"]}]}], ")"}]}], 
        RowBox[{"6", " ", "\[Epsilon]", " ", 
         SubscriptBox["m", "t"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SubscriptBox["m", "b"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SubscriptBox["C", "A"]}], "+", "5"}], ")"}], " ", 
            SubsuperscriptBox["m", "b", "2"]}], "+", 
           SubsuperscriptBox["m", "t", "2"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SubscriptBox["m", "t"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SubscriptBox["m", "b"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["C", "A"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "b", "2"]}], "+", 
              SubsuperscriptBox["m", "t", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["C", "F"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubsuperscriptBox["m", "b", "2"]}], "+", 
              SubsuperscriptBox["m", "t", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SubscriptBox["m", "t"]}]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SubscriptBox["m", "b"], " ", 
             SubsuperscriptBox["m", "t", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["C", "A"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["C", "F"]}]}], ")"}]}]}], "-", 
           RowBox[{"24", " ", 
            SubsuperscriptBox["m", "b", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubscriptBox["C", "A"]}], "-", 
              RowBox[{"8", " ", 
               SubscriptBox["C", "F"]}], "+", "1"}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "t", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", "A"], "-", 
              RowBox[{"2", " ", 
               SubscriptBox["C", "F"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"12", " ", "\[Epsilon]", " ", 
         SubscriptBox["m", "t"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.975388050912812*^9, 3.9753889758862057`*^9, 
  3.97539297161812*^9, 3.975397715098856*^9, 3.978943526539572*^9, 
  4.002941971564899*^9},
 CellLabel->
  "Out[10]//TableForm=",ExpressionUUID->"901ed7e0-8022-4f47-8f1c-\
21b303893ca7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2", "[", 
   RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \
\(3\)]\)\!\(\*SubscriptBox[\(b\), \(L\)]\)\>\"", ",", " ", "\"\<NDR\>\"", 
    ",", "\"\<2\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     RowBox[{
      SuperscriptBox["\[Delta]", "3"], 
      SubscriptBox["b", "L"]}]], 
    RowBox[{"NDR", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.97538845656406*^9, 3.975388523989587*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0f4b1f50-0602-4c10-a688-b0c12d6ed87e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "+", "2"}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          SubscriptBox["C", "A"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"2", " ", "\[Epsilon]"}], "+", "4"}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "2"}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "2"}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9753884740066423`*^9, 3.975388532291089*^9}, 
   3.9753929772312403`*^9, 3.9753977161553793`*^9, 3.978943541026895*^9, 
   4.002941975224551*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9c97b2f5-6dab-487d-b718-1a011de75f19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2", "[", 
   RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \
\(3\)]\)\!\(\*SubscriptBox[\(t\), \(L\)]\)\>\"", ",", " ", "\"\<NDR\>\"", 
    ",", "\"\<2\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     RowBox[{
      SuperscriptBox["\[Delta]", "3"], 
      SubscriptBox["t", "L"]}]], 
    RowBox[{"NDR", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"e87ebb13-1080-4fef-bc30-de7f6292fb24"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "+", "2"}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          SubscriptBox["C", "A"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"2", " ", "\[Epsilon]"}], "+", "4"}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "2"}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "2"}], ")"}], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.975388533510661*^9, 3.975392977886107*^9, 
  3.975397716906588*^9, 3.978943541861992*^9, 4.002941976160996*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"0f276ee3-5a9e-41d9-aa38-bb20ac09273b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", 
    " ", "\"\<BMHV\>\"", ",", "\"\<2\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Gamma]", 
     SubscriptBox["m", "t"]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}], " "}]], "*)"}]}]], "Input",
 CellChangeTimes->{{3.975388801960575*^9, 3.9753888058866997`*^9}, {
  3.975388923387733*^9, 3.97538896331456*^9}, {3.9753910755599403`*^9, 
  3.975391076580842*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"64d9366f-79e2-4412-a981-2ce17a7f1252"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox["m", "b"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["C", "A"]}], "+", "7"}], ")"}], " ", 
        SubsuperscriptBox["m", "b", "2"]}], "+", 
       SubsuperscriptBox["m", "t", "2"]}], ")"}]}], 
    SubscriptBox["m", "t"]], "+", 
   RowBox[{"40", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], "-", 
   RowBox[{"80", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"]}], "+", 
   RowBox[{"4", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["m", "t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"5", " ", 
           SubscriptBox["C", "A"]}]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["C", "F"]}], "+", "3"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["m", "b", "2"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["m", "b"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["m", "b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SubscriptBox["C", "A"]}], "-", 
           RowBox[{"28", " ", 
            SubscriptBox["C", "F"]}], "+", "2"}], ")"}]}]}], "-", 
       RowBox[{
        SubsuperscriptBox["m", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}]}], ")"}]}]}], ")"}]}], 
    SubscriptBox["m", "t"]], "+", 
   RowBox[{"12", " ", 
    SubsuperscriptBox["m", "b", "2"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"]}], "-", 
   RowBox[{"4", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SubscriptBox["C", "F"]}], "-", "3"}], ")"}], " ", 
       SubsuperscriptBox["m", "t", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["m", "b", "2"]}]}], ")"}]}], "+", 
   RowBox[{"12", " ", 
    SubsuperscriptBox["m", "b", "2"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"]}], "+", 
   RowBox[{"80", " ", 
    SubscriptBox["c", "\<\"tt\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9753914419619923`*^9, 3.975392978639761*^9, 
  3.9753977175987864`*^9, 3.978943542717765*^9, 4.00294197737045*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2cfef47d-a6f0-4105-a762-1bea19f752cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Five-flavour scheme", "Subsection",
 CellChangeTimes->{{3.97538792043749*^9, 3.975387924845327*^9}, {
  3.975397718263297*^9, 
  3.975397721056748*^9}},ExpressionUUID->"22ae7934-d1df-4174-933c-\
1e69d85ea956"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$FlavourScheme", " ", "=", " ", "5"}], ";"}], "  "}], "\[IndentingNewLine]", 
 RowBox[{"Keys", "[", "Zq2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Keys", "[", 
  RowBox[{"Zq2", "[", "\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zq2", "[", "\"\<\!\(\*SubscriptBox[\(m\), \(b\)]\)\>\"", "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.9753177750902767`*^9, 3.975317784137916*^9}, {
  3.9753869627002487`*^9, 3.9753869629024067`*^9}, {3.975387936042444*^9, 
  3.9753879548400917`*^9}, {3.975389003244031*^9, 3.975389028478085*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0a988ac0-3fb1-469d-aadf-43159eb31f98"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(m\\), \\(t\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(t\\), \\(LR\\)]\\)\"\>"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9753178003055973`*^9, 3.975317810688201*^9}, 
   3.975318002850471*^9, 3.975386963541457*^9, 3.975387236952071*^9, 
   3.975388997688047*^9, 3.975391447067252*^9, 3.975392982055564*^9, 
   3.9753977233820972`*^9, 3.978943545514885*^9, 4.002941979513098*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"b69e5841-09f8-4114-8458-d3947501378b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"BMHV\"\>", ",", "\<\"NDR\"\>"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9753178003055973`*^9, 3.975317810688201*^9}, 
   3.975318002850471*^9, 3.975386963541457*^9, 3.975387236952071*^9, 
   3.975388997688047*^9, 3.975391447067252*^9, 3.975392982055564*^9, 
   3.9753977233820972`*^9, 3.978943545514885*^9, 4.002941979515277*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c262aca7-7320-45e2-8165-4fba8f3e7135"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   TooltipBox["\[LongDash]",
    "(key absent)"],
   Missing["KeyAbsent", "\!\(\*SubscriptBox[\(m\), \(b\)]\)"]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9753178003055973`*^9, 3.975317810688201*^9}, 
   3.975318002850471*^9, 3.975386963541457*^9, 3.975387236952071*^9, 
   3.975388997688047*^9, 3.975391447067252*^9, 3.975392982055564*^9, 
   3.9753977233820972`*^9, 3.978943545514885*^9, 4.002941979540042*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"3b3885bc-9b80-419c-8482-7bba2b4927c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "/@", 
   RowBox[{"Zq2", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", 
     " ", "\"\<NDR\>\"", ",", "\"\<2\>\""}], "]"}]}], " ", "//", 
  "ToSU3"}]], "Input",
 CellChangeTimes->{{3.9753890437973022`*^9, 3.975389067977631*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"02ffdd55-8aad-48c7-be46-3f3a2a976409"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[Epsilon]", " ", 
        SubscriptBox["c", "ev"]}], "-", 
       RowBox[{"9", " ", "\[Epsilon]"}], "+", "18"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Epsilon]"}], "-", "1"}], ")"}], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"3", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubscriptBox["c", "ev"]}], "+", "5"}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["8", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Epsilon]", " ", 
           SubscriptBox["c", "ev"]}], "-", 
          RowBox[{"9", " ", "\[Epsilon]"}], "+", "18"}], ")"}]}], "+", 
       RowBox[{"7", " ", "\[Epsilon]"}], "-", "2"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "2"}], ")"}], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
       RowBox[{"11", " ", "\[Epsilon]"}], "+", 
       RowBox[{
        FractionBox["16", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[Epsilon]"}], "-", "1"}], ")"}]}], "-", "4"}], 
      ")"}], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "2"}], ")"}], " ", 
     SubsuperscriptBox["m", "t", "2"], " ", 
     SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Epsilon]"}], "-", "1"}], ")"}], " ", 
     SubscriptBox["c", "\<\"tt\"\>"], " ", 
     SubsuperscriptBox["m", "t", "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.975388994326243*^9, 3.9753889985043077`*^9}, {
   3.9753890443624363`*^9, 3.9753890682742567`*^9}, 3.975392983843627*^9, 
   3.9753977249358788`*^9, 3.978943548386959*^9, 4.002941982039517*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"96226b22-5097-429b-bfcf-c5a41c11a16a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", 
    " ", "\"\<BMHV\>\"", ",", "\"\<2\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Gamma]", 
     SubscriptBox["m", "t"]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}], " "}]], "*)"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"ea5a1f65-c547-4dbf-bf4c-1aa7dd47c3c4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"40", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], "-", 
   RowBox[{"80", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"]}], "+", 
   RowBox[{"4", " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"5", " ", 
        SubscriptBox["C", "A"]}]}], "+", 
      RowBox[{"10", " ", 
       SubscriptBox["C", "F"]}], "+", "3"}], ")"}]}], "-", 
   RowBox[{"8", " ", 
    SubscriptBox["C", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", 
       SubscriptBox["C", "F"]}], "-", "3"}], ")"}], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"]}], "+", 
   RowBox[{"80", " ", 
    SubscriptBox["c", "\<\"tt\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.975391453458014*^9, 3.9753929857687807`*^9, 
  3.975397725753389*^9, 3.978943549306553*^9, 4.00294198315692*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"413e6aa8-ffe6-4e8e-ad81-ac19a5214605"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
One-loop renormalisation factors of the Wilson coefficients in MS\
\>", "Section",
 CellChangeTimes->{{3.975317892973521*^9, 3.9753179046896276`*^9}, {
  3.975392515232408*^9, 
  3.975392517470945*^9}},ExpressionUUID->"a2d210ae-4d77-4730-a049-\
085f15f28cb4"],

Cell[CellGroupData[{

Cell["Renormalisation factors for the physical Wilson Coefficients", \
"Subsection",
 CellChangeTimes->{{3.975385941381947*^9, 3.9753859566604843`*^9}, {
  3.975392524079052*^9, 
  3.9753925320217323`*^9}},ExpressionUUID->"8c7fd98a-8859-470e-8d41-\
fd1d29fca76d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["c", "i"], "0"], "=", 
   RowBox[{
    RowBox[{"(", 
     SubscriptBox["Z", "ij"], ")"}], 
    SubscriptBox["c", "j"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.975386361756248*^9, 
  3.9753863924148493`*^9}},ExpressionUUID->"36487895-12d8-4704-af2b-\
a027e7f4a746"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "Z4Q", "]"}]], "Input",
 CellChangeTimes->{{3.975385748572756*^9, 3.975385753059391*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f9236255-e703-452d-8633-34099e398683"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(Qt\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(Qt\\)], \\((8)\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(QQ\\)], \\((1)\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(QQ\\)], \\((8)\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(Qb\\)], \\((1)\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(Qb\\)], \\((8)\
\\)]\\)\"\>", ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(tt\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(bb\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(tb\\)], \\((1)\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(tb\\)], \\((8)\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(QtQb\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(c\\), \\(QtQb\\)], \
\\((8)\\)]\\)\"\>"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9753857534390793`*^9, 3.975392534074057*^9, 
  3.975392990690598*^9, 3.975397729105217*^9, 3.978943581919112*^9, 
  4.002941985440683*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"99e63389-3cbb-466c-9ec9-03b3aaf32d34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Z4Q", "[", "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(c\), \(Qt\)], \((8)\)]\
\)\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowTable"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.975385793598971*^9, 3.9753858208586597`*^9}, {
  3.9753859145888987`*^9, 3.97538592593713*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"493ee17f-c03b-48ff-95c9-77b83d7d6f86"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["N", "c"]}], "-", "1"}], ")"}], " ", 
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]", " ", 
     SubscriptBox["N", "c"]}]], "+", 
   RowBox[{
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["N", "c", "2"]}]}], "+", 
          SubscriptBox["N", "c"], "+", "6"}], ")"}], " ", 
        SubsuperscriptBox["g", "s", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]", " ", 
        SubscriptBox["N", "c"]}]], "+", "1"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["c", "\<\"tt\"\>"], " ", 
     SubsuperscriptBox["g", "s", "2"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.975385805636323*^9, 3.975385821162565*^9}, {
   3.975385915258273*^9, 3.9753859271255302`*^9}, 3.975392499101467*^9, 
   3.97539299153589*^9, 3.975397729937299*^9, 3.9789435824831963`*^9, 
   4.002941986123967*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"1889d4b8-921f-4cdf-b4a4-34013ce74e6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z4Qij", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Z4Q", "[", 
         RowBox[{
          RowBox[{"Keys", "[", "Z4Q", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", "WilsonCoefficients"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Keys", "[", "Z4Q", "]"}], "]"}]}], "}"}]}], "]"}], "//", 
    "ToSU3"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.9753858269477177`*^9, 3.9753859049206543`*^9}, {
  3.975392555842944*^9, 3.975392558111738*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"3959f788-177b-436a-aa20-18492aa18851"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0"},
      {"0", "0", "1", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"11", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"1", "-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "1", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0"},
      {"0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0"},
      {"0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", "1"}], "0",
        "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", 
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", "1"}], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0"},
      {"0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"1", "-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"13", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.975385871300946*^9, 3.975385907852244*^9}, {
   3.975392552765045*^9, 3.975392558394588*^9}, 3.975392993183367*^9, 
   3.9753977307275133`*^9, 3.978943583104438*^9, 4.002941987380673*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"299c4185-abab-4868-874a-\
8682764bc9a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Renormalisation factors for NDR evanescent Wilson coefficients\
\>", "Subsection",
 CellChangeTimes->{{3.975385960142219*^9, 3.975385978807296*^9}, {
  3.975392541087679*^9, 3.975392544036325*^9}, {3.975397731616434*^9, 
  3.975397732858493*^9}},ExpressionUUID->"ae7af71e-df56-4a24-8b3d-\
0dcfcd4b7b5b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["k", "i"], "0"], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       SubscriptBox["Z", "ij"], "ev"], ")"}], "NDR"], 
    SubscriptBox["c", "j"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9753862723224287`*^9, 
  3.9753863899613867`*^9}},ExpressionUUID->"bd68c394-e7b0-4c6e-a772-\
dc6f91c581ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "ZevNDR", "]"}]], "Input",
 CellChangeTimes->{{3.975385979982321*^9, 3.975386000125114*^9}, 
   3.9753924822191687`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"67a2eb00-a52e-4db5-9962-2dd88363df0e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), SuperscriptBox[\
\\(QtQb\\), \\((1)\\)]], \\(F\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
SuperscriptBox[\\(QtQb\\), \\((8)\\)]], \\(F\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
\\(\\*SuperscriptBox[\\(LR\\), \\((3)\\)], t\\)], \\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
\\(\\*SuperscriptBox[\\(LR\\), \\((3)\\)], t\\)], \\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
\\(\\*SuperscriptBox[\\(LR\\), \\((3)\\)], b\\)], \\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
\\(\\*SuperscriptBox[\\(LR\\), \\((3)\\)], b\\)], \\((8)\\)]\\)\"\>"}], "}"}],
   TraditionalForm]], "Output",
 CellChangeTimes->{{3.975385987848713*^9, 3.975386000214478*^9}, 
   3.975392482891279*^9, 3.9753929967900763`*^9, 3.975397735764052*^9, 
   3.9789435868530903`*^9, 4.0029419903733053`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"64cbcd17-7c7b-4757-b4c9-d43a78815d89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "ZevNDR", 
   "[", "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(\*SuperscriptBox[\(LR\
\), \((3)\)], t\)], \((8)\)]\)\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowTable"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.975385992047983*^9, 3.975386051381146*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"08f826ec-d7dd-43bc-90b1-fe938ad4ace2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["N", "c", "2"], "-", "4"}], ")"}], " ", 
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]", " ", 
     SubscriptBox["N", "c"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.975386007458502*^9, 3.975386038518889*^9, 
  3.975392494497035*^9, 3.975392997788816*^9, 3.975397736429023*^9, 
  3.978943587422185*^9, 4.002941990988608*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"935c95c4-dc19-478a-ba7f-9b3bd67aac78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZevijNDR", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"ZevNDR", "[", 
         RowBox[{
          RowBox[{"Keys", "[", "ZevNDR", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", "WilsonCoefficients"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Keys", "[", "ZevNDR", "]"}], "]"}]}], "}"}]}], "]"}], "//", 
    "ToSU3"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.975386115321047*^9, 3.9753861436015167`*^9}, {
   3.975386315149098*^9, 3.975386316773734*^9}, 3.9753925721444674`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"d8d5eecf-8891-4ad7-bf36-401b6240bcb7"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.975386144155242*^9, 3.975386319019518*^9, 
  3.975392572929995*^9, 3.975392998606779*^9, 3.975397737086584*^9, 
  3.9789435881034307`*^9, 4.002941991536474*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"bd17f152-d4af-4d74-ba28-\
e6bb8a685a65"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Renormalisation factors for BMHV evanescent Wilson coefficients\
\>", "Subsection",
 CellChangeTimes->{{3.975385960142219*^9, 3.975385978807296*^9}, {
  3.97538606211754*^9, 3.975386062659988*^9}, {3.975392546379279*^9, 
  3.975392547371319*^9}},ExpressionUUID->"5b8d4a14-439f-4c3a-ae0e-\
c15134978f9f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["k", "i"], "0"], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       SubscriptBox["Z", "ij"], "ev"], ")"}], "BMHV"], 
    SubscriptBox["c", "j"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9753862723224287`*^9, 3.9753863396152773`*^9}, {
  3.975386381974806*^9, 
  3.9753863880735397`*^9}},ExpressionUUID->"f662513c-b55c-4db6-b563-\
6b0bcaaa5f6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "ZevBMHV", "]"}]], "Input",
 CellChangeTimes->{{3.975386069966238*^9, 3.975386070264031*^9}, 
   3.975392485420211*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"6b7b2b61-74d9-4c7e-9062-24b9433f87b3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(S, RR, \
tt\\)], \\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(S, RR, tt\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(T, RR, tt\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(T, RR, tt\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(S, RR, bb\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(S, RR, bb\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(T, RR, bb\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(T, RR, bb\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(V, RL, tb\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(V, RL, tb\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(V, RL, tt\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(V, RL, tt\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(V, RL, bb\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(V, RL, bb\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(S, RL, tb\\)], \
\\((1)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(S, RL, tb\\)], \
\\((8)\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(tG\\)], \
\\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(tG\\)], \
\\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(tGD\\)], \\(LR\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(tG\\)], \
\\(LR\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(bG\\)], \
\\(R\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(bG\\)], \
\\(L\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(bGD\\)], \\(LR\
\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \\(bG\\)], \
\\(LR\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
SuperscriptBox[\\(QtQb\\), \\((1)\\)]], \\(F\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(k\\), \
SuperscriptBox[\\(QtQb\\), \\((8)\\)]], \\(F\\)]\\)\"\>"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9753860707571774`*^9, 3.975392485912912*^9, 
  3.975393004368987*^9, 3.975397738891988*^9, 3.978943590529944*^9, 
  4.002941993672332*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"deb29551-fd47-4d77-aee6-0948d99ee60c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "ZevBMHV", 
   "[", "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(k\), \(S, RR, tt\)], \
\((1)\)]\)\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowTable"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.975386079216178*^9, 3.975386095830761*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"4de682ea-70b7-49fc-8385-aeaeaf4b00a4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["N", "c", "2"], "-", "1"}], ")"}], " ", 
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]", " ", 
     SubsuperscriptBox["N", "c", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["N", "c", "2"], "-", "1"}], ")"}], " ", 
     SubsuperscriptBox["g", "s", "2"], " ", 
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]", " ", 
     SubsuperscriptBox["N", "c", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.975386096043412*^9, 3.975386212666856*^9, 
  3.975392490348722*^9, 3.9753930051208*^9, 3.975397739567821*^9, 
  3.9789435912678623`*^9, 4.002941995549468*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"db0b042d-de6d-46da-bb68-30407133ef6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZevijBMHV", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"ZevBMHV", "[", 
         RowBox[{
          RowBox[{"Keys", "[", "ZevBMHV", "]"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", "WilsonCoefficients"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Keys", "[", "ZevBMHV", "]"}], "]"}]}], "}"}]}], "]"}], "//",
     "ToSU3"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.975386170937805*^9, 3.975386181017598*^9}, {
   3.9753864031419687`*^9, 3.975386404500371*^9}, 3.975392580773251*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"f45caa85-0ea4-4b64-85c9-3c63d3d8feb2"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"144", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"144", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SubsuperscriptBox["g", "s", "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "s", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SubscriptBox["g", "s"], " ", 
         SubscriptBox["m", "t"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SubscriptBox["g", "s"], " ", 
         SubscriptBox["m", "t"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["g", "s"], " ", 
          SubscriptBox["m", "t"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {
       FractionBox[
        SubscriptBox["g", "s"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["g", "s"], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0", "0", "0", 
       FractionBox[
        SubscriptBox["g", "s"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["g", "s"], 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {
       FractionBox[
        RowBox[{
         SubscriptBox["g", "s"], " ", 
         SubscriptBox["m", "t"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["g", "s"], " ", 
          SubscriptBox["m", "t"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "b"], " ", 
          SubscriptBox["g", "s"]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       FractionBox[
        RowBox[{
         SubscriptBox["m", "b"], " ", 
         SubscriptBox["g", "s"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SubscriptBox["m", "b"], " ", 
         SubscriptBox["g", "s"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", 
       "0"},
      {"0", "0", 
       FractionBox[
        RowBox[{
         SubscriptBox["m", "b"], " ", 
         SubscriptBox["g", "s"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "b"], " ", 
          SubscriptBox["g", "s"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox[
        SubscriptBox["g", "s"], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["g", "s"], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", 
       FractionBox[
        SubscriptBox["g", "s"], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["g", "s"], 
         RowBox[{"288", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         SubscriptBox["m", "b"], " ", 
         SubscriptBox["g", "s"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "b"], " ", 
          SubscriptBox["g", "s"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "0", "0", "0",
        "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["g", "s"], " ", 
          SubscriptBox["m", "t"]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       FractionBox[
        RowBox[{
         SubscriptBox["g", "s"], " ", 
         SubscriptBox["m", "t"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SubsuperscriptBox["g", "s", "2"], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SubsuperscriptBox["g", "s", "2"]}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9753861719550953`*^9, 3.9753862238236513`*^9}, 
   3.97538640749617*^9, 3.9753925814992523`*^9, 3.975393005853736*^9, 
   3.975397740278757*^9, 3.978943594278167*^9, 4.002941996788958*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"e8035600-4126-4a34-a6bc-\
fd1144c20ddc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-point renormalisation factors in the on-shell scheme", "Section",
 CellChangeTimes->{{3.974975756600321*^9, 3.974975819711389*^9}, {
  3.975313953594948*^9, 3.975313953609769*^9}, {3.975317875973297*^9, 
  3.9753178890430193`*^9}, {3.9753891090378227`*^9, 
  3.97538911115941*^9}},ExpressionUUID->"769fdf80-4979-4df7-a4a6-\
a8fdddf7c555"],

Cell[CellGroupData[{

Cell[BoxData["\"\<The MS scheme results follow the definitions:  \n\
\[IndentingNewLine]\t\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(t\)], \
\(0\)]\)= \!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(M\), \
\(t\)]], \(S\)]\) \!\(\*SubscriptBox[\(M\), \(t\)]\), \\ \\ \
\!\(\*SuperscriptBox[SubscriptBox[\(t\), \(\[Chi]\)], \(0\)]\)= \
(\!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(t\), \(\[Chi]\)]], \
\(S\)]\)\!\(\*SuperscriptBox[\()\), \(OS\)]\) \!\(\*SubscriptBox[\(t\), \(\
\[Chi]\)]\), \[IndentingNewLine]\t\!\(\*SuperscriptBox[SubscriptBox[\(m\), \
\(b\)], \(0\)]\)= \!\(\*SuperscriptBox[SubscriptBox[\(Z\), \
SubscriptBox[\(M\), \(b\)]], \(S\)]\) \!\(\*SubscriptBox[\(M\), \(b\)]\), \\ \
\\ \!\(\*SuperscriptBox[SubscriptBox[\(b\), \(\[Chi]\)], \(0\)]\)= \
(\!\(\*SuperscriptBox[SubscriptBox[\(Z\), SubscriptBox[\(b\), \(\[Chi]\)]], \
\(S\)]\)\!\(\*SuperscriptBox[\()\), \(OS\)]\) \!\(\*SubscriptBox[\(b\), \(\
\[Chi]\)]\),  \[IndentingNewLine]\tS = NDR, BMHV, \[Chi] = L,R.\n\tResults \
for the bottom quark are only available in 4FS setting.\[IndentingNewLine]\n\
The renormalisation factors in the on-shell scheme are expanded in loop as:\
\[IndentingNewLine]\t\!\(\*SuperscriptBox[SubscriptBox[\(Z\), \(i, bare\)], \
\(S\)]\) = \!\(\*FractionBox[\(1\), \(16 \*SuperscriptBox[\(\[Pi]\), \
\(2\)]\)]\)\!\(\*SubscriptBox[\(\[Sum]\), \(L\(\\\ \
\)\)]\)(\!\(\*FractionBox[SuperscriptBox[SubscriptBox[\(\[Alpha]\), \(s\)], \
\(0\)], \(4  \[Pi]\)]\)\!\(\*SuperscriptBox[\()\), \((L - \
1)\)]\)(\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i, bare\)], \(S, \
\((L)\)\)]\)+ (\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(ev, \
S, \((L)\)\)]\)\!\(\*SuperscriptBox[\()\), \(OS\)]\)), \\ \\ i = \
{\!\(\*SubscriptBox[\(M\), \(t\)]\), \!\(\*SubscriptBox[\(t\), \(L\)]\), \!\(\
\*SubscriptBox[\(t\), \(R\)]\), \!\(\*SubscriptBox[\(M\), \(b\)]\), \
\!\(\*SubscriptBox[\(b\), \(L\)]\), \!\(\*SubscriptBox[\(b\), \(R\)]\)},\n\t\
\!\(\*SuperscriptBox[SubscriptBox[\(Z\), \(i, ren\)], \(S\)]\) = \
\!\(\*FractionBox[\(1\), \(16 \*SuperscriptBox[\(\[Pi]\), \
\(2\)]\)]\)\!\(\*SubscriptBox[\(\[Sum]\), \(L\(\\\ \
\)\)]\)(\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(s\)], \(4  \
\[Pi]\)]\)\!\(\*SuperscriptBox[\()\), \((L - \
1)\)]\)(\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i, ren\)], \(S, \
\((L)\)\)]\)+ (\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(ev, \
S, \((L)\)\)]\)\!\(\*SuperscriptBox[\()\), \(OS\)]\)), \\ \\ i = \
{\!\(\*SubscriptBox[\(M\), \(t\)]\), \!\(\*SubscriptBox[\(t\), \(L\)]\), \!\(\
\*SubscriptBox[\(t\), \(R\)]\), \!\(\*SubscriptBox[\(M\), \(b\)]\), \
\!\(\*SubscriptBox[\(b\), \(L\)]\), \!\(\*SubscriptBox[\(b\), \(R\)]\)},\n\
with \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i, bare\)], \(S, \
\((L)\)\)]\) and \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i, \
ren\)], \(S, \((L)\)\)]\) are proportional to the bare and MS renormalised \
physical Wilson coefficients, respectively.\n\
\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(i\)], \(ev, S, \
\((L)\)\)]\) is proportional to the evanescent Wilson coefficients.\n\nThe \
relation between the OS and the MS renormalised mass is given by \
\!\(\*SubscriptBox[\(M\), \(\[Psi]\)]\) = \
\!\(\*FractionBox[SubscriptBox[\(Z\), SubscriptBox[\(m\), \(\[Psi]\)]], \
SubscriptBox[\(Z\), SubscriptBox[\(M\), \(\[Psi]\)]]]\)\!\(\*SubscriptBox[\(m\
\), \(\[Psi]\)]\), the expansion reads\n\
(\!\(\*FractionBox[SubscriptBox[\(Z\), SubscriptBox[\(m\), \(\[Psi]\)]], \
SubscriptBox[\(Z\), SubscriptBox[\(M\), \
\(\[Psi]\)]]]\)\!\(\*SuperscriptBox[\()\), \(S\)]\) = \
\!\(\*FractionBox[\(1\), \(16 \*SuperscriptBox[\(\[Pi]\), \
\(2\)]\)]\)\!\(\*SubscriptBox[\(\[Sum]\), \(L\(\\\ \
\)\)]\)(\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(s\)], \(4  \
\[Pi]\)]\)\!\(\*SuperscriptBox[\()\), \((L - \
1)\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[Xi]\), SubscriptBox[\(m\), \(\
\[Psi]\)]], \(S, \((L)\)\)]\).\n\nDefinition of expressions:\n\t- \
Zq2OSb[type, scheme, N_loops] = \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\
\), \(type, bare\)], \(scheme, \((N_loops)\)\)]\),\n\t- Zq2OSr[type, scheme, \
N_loops] = \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(type, ren\)], \
\(scheme, \((N_loops)\)\)]\), \n\t- Zq2evOS[type, scheme] = \
(\!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]Z\), \(type\)], \(ev, \\\ \
scheme, \((1)\)\)]\)\!\(\*SuperscriptBox[\()\), \(OS\)]\),\n\t- MSOSrelation[\
\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\), scheme, N_loops] = \
\!\(\*SuperscriptBox[SubscriptBox[\(\[Xi]\), SubscriptBox[\(m\), \
\(\[Psi]\)]], \(scheme, \((N_loops)\)\)]\)\>\""], "Code",
 CellChangeTimes->{{3.9753864518192787`*^9, 3.975386901255826*^9}, {
  3.9753869863783493`*^9, 3.975387138180731*^9}, {3.9753872596699667`*^9, 
  3.975387325821699*^9}, {3.9753873667651052`*^9, 3.9753874703122997`*^9}, {
  3.975387518379447*^9, 3.975387543983307*^9}, {3.975387579946262*^9, 
  3.975387590995002*^9}, {3.975387641384738*^9, 3.975387875925261*^9}, {
  3.9753885777912893`*^9, 3.975388785162766*^9}, {3.975389131005814*^9, 
  3.97538923444519*^9}, {3.975389279173711*^9, 3.975389342336678*^9}, {
  3.975389376217325*^9, 3.975389606656178*^9}, {3.975390038032761*^9, 
  3.97539003905906*^9}, {3.975390608994071*^9, 3.975390794728985*^9}, {
  3.975390828896706*^9, 3.975390844161077*^9}, {3.975390974937533*^9, 
  3.9753910459681873`*^9}, {3.975391177967803*^9, 3.975391197002885*^9}, {
  3.975392383016626*^9, 3.9753923925897217`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"84358eae-f07b-4139-8d98-2f78a341b560"],

Cell[BoxData[
 FormBox["\<\"The MS scheme results follow the definitions:  \\n\
\[IndentingNewLine]\\t\\!\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(t\\)], \
\\(0\\)]\\)= \\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \
SubscriptBox[\\(M\\), \\(t\\)]], \\(S\\)]\\) \\!\\(\\*SubscriptBox[\\(M\\), \
\\(t\\)]\\),   \\!\\(\\*SuperscriptBox[SubscriptBox[\\(t\\), \\(\[Chi]\\)], \
\\(0\\)]\\)= (\\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), SubscriptBox[\\(t\
\\), \\(\[Chi]\\)]], \\(S\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(OS\\)]\\) \
\\!\\(\\*SubscriptBox[\\(t\\), \\(\[Chi]\\)]\\), \[IndentingNewLine]\\t\\!\\(\
\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(b\\)], \\(0\\)]\\)= \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), SubscriptBox[\\(M\\), \
\\(b\\)]], \\(S\\)]\\) \\!\\(\\*SubscriptBox[\\(M\\), \\(b\\)]\\),   \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(b\\), \\(\[Chi]\\)], \\(0\\)]\\)= \
(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), SubscriptBox[\\(b\\), \
\\(\[Chi]\\)]], \\(S\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(OS\\)]\\) \
\\!\\(\\*SubscriptBox[\\(b\\), \\(\[Chi]\\)]\\),  \[IndentingNewLine]\\tS = \
NDR, BMHV, \[Chi] = L,R.\\n\\tResults for the bottom quark are only available \
in 4FS setting.\[IndentingNewLine]\\nThe renormalisation factors in the \
on-shell scheme are expanded in loop \
as:\[IndentingNewLine]\\t\\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \\(i, \
bare\\)], \\(S\\)]\\) = \\!\\(\\*FractionBox[\\(1\\), \\(16 \
\\*SuperscriptBox[\\(\[Pi]\\), \\(2\\)]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sum]\
\\), \\(L\\(\\\\ \\)\\)]\\)(\\!\\(\\*FractionBox[SuperscriptBox[SubscriptBox[\
\\(\[Alpha]\\), \\(s\\)], \\(0\\)], \\(4  \
\[Pi]\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\((L - \
1)\\)]\\)(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(i, \
bare\\)], \\(S, \\((L)\\)\\)]\\)+ (\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[Delta]Z\\), \\(i\\)], \\(ev, S, \
\\((L)\\)\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(OS\\)]\\)),   i = {\\!\\(\
\\*SubscriptBox[\\(M\\), \\(t\\)]\\), \\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\
\\), \\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\), \
\\!\\(\\*SubscriptBox[\\(M\\), \\(b\\)]\\), \\!\\(\\*SubscriptBox[\\(b\\), \
\\(L\\)]\\), \\!\\(\\*SubscriptBox[\\(b\\), \
\\(R\\)]\\)},\\n\\t\\!\\(\\*SuperscriptBox[SubscriptBox[\\(Z\\), \\(i, \
ren\\)], \\(S\\)]\\) = \\!\\(\\*FractionBox[\\(1\\), \\(16 \\*SuperscriptBox[\
\\(\[Pi]\\), \\(2\\)]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(L\\(\\\\ \
\\)\\)]\\)(\\!\\(\\*FractionBox[SubscriptBox[\\(\[Alpha]\\), \\(s\\)], \\(4  \
\[Pi]\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\((L - \
1)\\)]\\)(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(i, \
ren\\)], \\(S, \\((L)\\)\\)]\\)+ (\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[Delta]Z\\), \\(i\\)], \\(ev, S, \
\\((L)\\)\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(OS\\)]\\)),   i = {\\!\\(\
\\*SubscriptBox[\\(M\\), \\(t\\)]\\), \\!\\(\\*SubscriptBox[\\(t\\), \\(L\\)]\
\\), \\!\\(\\*SubscriptBox[\\(t\\), \\(R\\)]\\), \
\\!\\(\\*SubscriptBox[\\(M\\), \\(b\\)]\\), \\!\\(\\*SubscriptBox[\\(b\\), \
\\(L\\)]\\), \\!\\(\\*SubscriptBox[\\(b\\), \\(R\\)]\\)},\\nwith \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(i, bare\\)], \\(S, \
\\((L)\\)\\)]\\) and \\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \
\\(i, ren\\)], \\(S, \\((L)\\)\\)]\\) are proportional to the bare and MS \
renormalised physical Wilson coefficients, \
respectively.\\n\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \
\\(i\\)], \\(ev, S, \\((L)\\)\\)]\\) is proportional to the evanescent Wilson \
coefficients.\\n\\nThe relation between the OS and the MS renormalised mass \
is given by \\!\\(\\*SubscriptBox[\\(M\\), \\(\[Psi]\\)]\\) = \
\\!\\(\\*FractionBox[SubscriptBox[\\(Z\\), SubscriptBox[\\(m\\), \
\\(\[Psi]\\)]], SubscriptBox[\\(Z\\), SubscriptBox[\\(M\\), \
\\(\[Psi]\\)]]]\\)\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Psi]\\)]\\), the \
expansion reads\\n(\\!\\(\\*FractionBox[SubscriptBox[\\(Z\\), \
SubscriptBox[\\(m\\), \\(\[Psi]\\)]], SubscriptBox[\\(Z\\), SubscriptBox[\\(M\
\\), \\(\[Psi]\\)]]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(S\\)]\\) = \
\\!\\(\\*FractionBox[\\(1\\), \\(16 \\*SuperscriptBox[\\(\[Pi]\\), \
\\(2\\)]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(L\\(\\\\ \\)\\)]\\)(\\!\
\\(\\*FractionBox[SubscriptBox[\\(\[Alpha]\\), \\(s\\)], \\(4  \
\[Pi]\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\((L - \
1)\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Xi]\\), \
SubscriptBox[\\(m\\), \\(\[Psi]\\)]], \\(S, \\((L)\\)\\)]\\).\\n\\nDefinition \
of expressions:\\n\\t- Zq2OSb[type, scheme, N_loops] = \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(type, bare\\)], \
\\(scheme, \\((N_loops)\\)\\)]\\),\\n\\t- Zq2OSr[type, scheme, N_loops] = \\!\
\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(type, ren\\)], \
\\(scheme, \\((N_loops)\\)\\)]\\), \\n\\t- Zq2evOS[type, scheme] = \
(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]Z\\), \\(type\\)], \\(ev, \\\
\\ scheme, \\((1)\\)\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(OS\\)]\\),\\n\\t- MSOSrelation[\\!\\(\\*SubscriptBox[\\(m\\), \
\\(\[Psi]\\)]\\), scheme, N_loops] = \\!\\(\\*SuperscriptBox[SubscriptBox[\\(\
\[Xi]\\), SubscriptBox[\\(m\\), \\(\[Psi]\\)]], \\(scheme, \
\\((N_loops)\\)\\)]\\)\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.975392401105611*^9, 3.9753930137887583`*^9, 
  3.975397676080566*^9, 3.975397741733494*^9, 3.978943599390033*^9, 
  4.002941999838524*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"06c63da9-0e4e-4973-9aa7-c6614491fb2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-flavour scheme", "Subsection",
 CellChangeTimes->{{3.975390172452158*^9, 
  3.975390177176043*^9}},ExpressionUUID->"53906a5d-4ecb-451a-91ec-\
a0cf290d6adc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$FlavourScheme", " ", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.975389751333558*^9, 3.9753897625320168`*^9}, 
   3.9753900618708763`*^9, 3.9753901796969957`*^9, {3.9753924450996923`*^9, 
   3.9753924532638693`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a10efa74-b45c-49b3-92a2-48f5447594ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2OSb", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(t\)]\)\>\"", ",", "\"\<BMHV\>\"", 
    ",", "\"\<2\>\""}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowLogs"}], "*)"}], "//", "ShowTable", " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     RowBox[{
      SubscriptBox["M", "t"], ",", "bare"}]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.975389244466329*^9, 3.975389256257155*^9}, 
   3.975389733779849*^9, {3.975389990932431*^9, 3.975390010636141*^9}, {
   3.975390093920146*^9, 3.975390160078918*^9}, {3.975390195899118*^9, 
   3.975390221353796*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"ffa7bbc1-8f6f-4f21-9dab-23de12700f4f"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"12", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{
        FractionBox["160", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       RowBox[{
        FractionBox["2", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "+", 
          RowBox[{"95", " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"80", " ", 
           SubscriptBox["C", "F"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "123"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["C", "A"]}], "+", 
            RowBox[{"10", " ", 
             SubscriptBox["C", "F"]}], "+", "5"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["C", "F"]}], "+", "1"}], ")"}], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "-", 
       RowBox[{
        FractionBox["8", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
            SubscriptBox["C", "A"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
            SubscriptBox["C", "F"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["L", 
             SubscriptBox["M", "t"], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", "253"}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"30", " ", 
              SubscriptBox["C", "A"]}]}], "+", 
            RowBox[{"60", " ", 
             SubscriptBox["C", "F"]}], "+", "17"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["C", "A"]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["C", "F"]}], "+", "2"}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(1),0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"12", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "7"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"tt\"\>", "\<\"0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"40", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "-", 
       RowBox[{
        FractionBox["16", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"bb\"\>", "\<\"0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(1),0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"12", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "7"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["C", "A"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SubsuperscriptBox["L", 
                SubscriptBox["M", "t"], "2"]}], "+", 
              RowBox[{"28", " ", 
               SubscriptBox["L", 
                SubscriptBox["M", "t"]]}], "+", "15"}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SubsuperscriptBox["L", 
             SubscriptBox["M", "t"], "2"]}], "+", 
           RowBox[{"72", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", "37"}], ")"}]}], 
        SubscriptBox["M", "t"]], "+", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "5"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        SubsuperscriptBox["M", "t", "3"]], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SubscriptBox["M", "b"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["M", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"72", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"144", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "163"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SubsuperscriptBox["M", "b", "3"], " ", 
           SubscriptBox["C", "F"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "t"]]}], "+", "5"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["C", "A"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "t"]]}], "+", "7"}], ")"}]}]}], ")"}]}], 
          SubscriptBox["M", "t"]], "+", 
         RowBox[{
          FractionBox["53", "6"], " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"]}], "-", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["C", "A"]}]}], ")"}], " ", 
           SubsuperscriptBox["M", "b", "3"], " ", 
           SubscriptBox["C", "F"]}], 
          SubscriptBox["M", "t"]], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"]}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{
        FractionBox["11", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["M", "b", "5"], " ", 
          SubscriptBox["C", "F"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["C", "A"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["L", 
              RowBox[{"2", ",", 
               SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "t", "3"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["C", "A"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"6", " ", 
                SubscriptBox["L", 
                 RowBox[{"2", ",", 
                  SubscriptBox["M", "t"]}]]}]}], "-", 
              RowBox[{"24", " ", 
               SubsuperscriptBox["L", 
                SubscriptBox["M", "t"], "2"]}], "-", 
              RowBox[{"50", " ", 
               SubscriptBox["L", 
                SubscriptBox["M", "t"]]}], "+", 
              SuperscriptBox["\[Pi]", "2"], "-", "26"}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["C", "F"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SubscriptBox["L", 
                RowBox[{"2", ",", 
                 SubscriptBox["M", "t"]}]]}], "+", 
              RowBox[{"24", " ", 
               SubsuperscriptBox["L", 
                SubscriptBox["M", "t"], "2"]}], "+", 
              RowBox[{"72", " ", 
               SubscriptBox["L", 
                SubscriptBox["M", "t"]]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", "37"}], ")"}]}]}], 
          ")"}]}], 
        SubscriptBox["M", "t"]], "-", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        SubscriptBox["M", "b"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["M", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"72", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"144", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "163"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SubsuperscriptBox["M", "b", "3"], " ", 
           SubscriptBox["C", "F"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["C", "F"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "t"]]}], "+", "5"}], ")"}]}], "-", 
             RowBox[{
              SubscriptBox["C", "A"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "t"]]}], "+", "11"}], ")"}]}]}], ")"}]}], 
          
          SubscriptBox["M", "t"]], "-", 
         RowBox[{
          FractionBox["53", "12"], " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["C", "A"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["C", "A"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}]}], ")"}]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SubsuperscriptBox["M", "b", "3"], " ", 
           SubscriptBox["C", "F"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["C", "F"], "-", 
             SubscriptBox["C", "A"]}], ")"}]}], 
          SubscriptBox["M", "t"]], "+", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}], "-", 
            SubscriptBox["C", "A"]}], ")"}]}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       RowBox[{
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["11", "18"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.975389256389147*^9, {3.975389727165028*^9, 3.975389763243032*^9}, {
   3.975389987907442*^9, 3.975390010843985*^9}, {3.975390094753628*^9, 
   3.975390105220491*^9}, 3.97539016271524*^9, {3.975390211147579*^9, 
   3.975390222087323*^9}, 3.9753903707632017`*^9, {3.975392445927946*^9, 
   3.975392455475*^9}, 3.97539302576189*^9, 3.975397745142445*^9, 
   3.9789436056071367`*^9, 4.002942004006545*^9},
 CellLabel->
  "Out[31]//TableForm=",ExpressionUUID->"1b7230ec-726f-4dc1-8e67-\
833e7d0f40d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2OSr", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(t\)]\)\>\"", ",", "\"\<BMHV\>\"", 
    ",", "\"\<2\>\""}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowLogs"}], "*)"}], "//", "ShowTable", " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     RowBox[{
      SubscriptBox["M", "t"], ",", "ren"}]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], "*)"}]}]], "Input",
 CellChangeTimes->{{3.975390192542132*^9, 3.975390216821154*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"701f19ff-8443-4197-99d5-6f6855fe9626"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       FractionBox[
        RowBox[{"36", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{
        FractionBox["512", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       RowBox[{
        FractionBox["2", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "+", 
          RowBox[{"25", " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"256", " ", 
           SubscriptBox["C", "F"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "105"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"2", " ", 
              SubscriptBox["C", "A"]}]}], "+", 
            RowBox[{"18", " ", 
             SubscriptBox["C", "F"]}], "+", "3"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SubscriptBox["C", "F"]}], "-", "1"}], ")"}], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
       RowBox[{
        FractionBox["16", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
            SubscriptBox["C", "A"]}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
            SubscriptBox["C", "F"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["L", 
             SubscriptBox["M", "t"], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", "205"}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"4", " ", 
              SubscriptBox["C", "A"]}]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["C", "F"]}], "+", "9"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["C", "A"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", "F"], "+", "1"}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"12", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], "\[Epsilon]"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubscriptBox["c", "\<\"tt\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
       RowBox[{
        FractionBox["32", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubscriptBox["c", "\<\"bb\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "b", "6"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubsuperscriptBox["M", "t", "4"]}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"12", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"24", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "b", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "t", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SubscriptBox["L", 
            SubscriptBox["M", "t"]]}], "+", "83"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"1", "-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            TemplateBox[{"2", 
              RowBox[{"-", 
                FractionBox[
                 SubscriptBox["M", "b"], 
                 SubscriptBox["M", "t"]]}]},
             "PolyLog"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"log", "(", 
             RowBox[{
              FractionBox[
               SubscriptBox["M", "b"], 
               SubscriptBox["M", "t"]], "+", "1"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SubscriptBox["M", "b"], 
              SubscriptBox["M", "t"]], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"9", " ", 
         SubscriptBox["M", "t"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], "\[Epsilon]"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["M", "b", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"12", " ", 
              SubscriptBox["L", 
               RowBox[{"2", ",", 
                SubscriptBox["M", "t"]}]]}]}], "+", 
            RowBox[{
             SubscriptBox["C", "A"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", 
                SubsuperscriptBox["L", 
                 SubscriptBox["M", "t"], "2"]}], "+", 
               RowBox[{"80", " ", 
                SubscriptBox["L", 
                 SubscriptBox["M", "t"]]}], "+", "42"}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SubsuperscriptBox["L", 
              SubscriptBox["M", "t"], "2"]}], "-", 
            RowBox[{"44", " ", 
             SubscriptBox["L", 
              SubscriptBox["M", "t"]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", "19"}], ")"}]}], 
         SubscriptBox["M", "t"]]}], "+", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "5"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
        SubsuperscriptBox["M", "t", "3"]], "+", 
       RowBox[{
        FractionBox["1", "36"], " ", 
        SubscriptBox["M", "b"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["M", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"216", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"432", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "65"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SubsuperscriptBox["M", "b", "3"], " ", 
            SubscriptBox["C", "F"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["C", "A"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"48", " ", 
                  SubscriptBox["L", 
                   SubscriptBox["M", "t"]]}], "+", "26"}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["L", 
                SubscriptBox["M", "t"]]}], "-", "1"}], ")"}]}], 
           SubscriptBox["M", "t"]]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SubscriptBox["C", "A"]}], "+", "5"}], ")"}], " ", 
            SubsuperscriptBox["M", "b", "3"], " ", 
            SubscriptBox["C", "F"]}], 
           SubscriptBox["M", "t"]]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"]}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["M", "b", "5"], " ", 
          SubscriptBox["C", "F"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["C", "A"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["L", 
              RowBox[{"2", ",", 
               SubscriptBox["M", "t"]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "t", "3"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["C", "A"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SubscriptBox["L", 
                RowBox[{"2", ",", 
                 SubscriptBox["M", "t"]}]]}], "+", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["L", 
                SubscriptBox["M", "t"], "2"]}], "+", 
              RowBox[{"36", " ", 
               SubscriptBox["L", 
                SubscriptBox["M", "t"]]}], "-", 
              SuperscriptBox["\[Pi]", "2"], "+", "18"}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["C", "F"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"12", " ", 
                SubscriptBox["L", 
                 RowBox[{"2", ",", 
                  SubscriptBox["M", "t"]}]]}]}], "+", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["L", 
                SubscriptBox["M", "t"], "2"]}], "-", 
              RowBox[{"44", " ", 
               SubscriptBox["L", 
                SubscriptBox["M", "t"]]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", "19"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["L", 
             SubscriptBox["M", "t"]]}], "+", "2"}], ")"}]}], 
        SubscriptBox["M", "t"]], "-", 
       RowBox[{
        FractionBox["1", "72"], " ", 
        SubscriptBox["M", "b"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["M", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"216", " ", 
            SubscriptBox["L", 
             RowBox[{"2", ",", 
              SubscriptBox["M", "t"]}]]}]}], "-", 
          RowBox[{"432", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["M", "t"], "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "65"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SubsuperscriptBox["M", "b", "3"], " ", 
           SubscriptBox["C", "F"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"4", " ", 
               SubscriptBox["C", "A"]}]}], "+", 
             RowBox[{
              SubscriptBox["C", "F"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"24", " ", 
                 SubscriptBox["L", 
                  SubscriptBox["M", "t"]]}]}], ")"}]}], "-", "2"}], ")"}]}], 
          SubscriptBox["M", "t"]], "+", 
         RowBox[{
          FractionBox["1", "12"], " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}], "-", 
            SubscriptBox["C", "A"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}], "-", 
            SubscriptBox["C", "A"]}], ")"}]}]}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SubsuperscriptBox["M", "b", "3"], " ", 
           SubscriptBox["C", "F"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["C", "A"], "-", 
             RowBox[{"5", " ", 
              SubscriptBox["C", "F"]}]}], ")"}]}], 
          SubscriptBox["M", "t"]], "+", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          SubscriptBox["M", "b"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["M", "t"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["C", "A"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["C", "F"]}]}], ")"}]}]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       RowBox[{
        SubsuperscriptBox["M", "b", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "18"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["C", "F"]}], "-", 
          SubscriptBox["C", "A"]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.975390207668298*^9, 3.9753902176714783`*^9}, 
   3.975390371856632*^9, 3.975393027659822*^9, 3.97539774588877*^9, 
   3.978943611357732*^9, 4.0029420072893553`*^9},
 CellLabel->
  "Out[32]//TableForm=",ExpressionUUID->"0b583efc-04f2-4bc4-98dd-\
ff26c718ee89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2evOS", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(t\)]\)\>\"", 
    ",", "\"\<BMHV\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["\[Delta]Z", 
       SubscriptBox["M", "t"]], 
      RowBox[{"ev", ",", " ", "BMHV", ",", 
       RowBox[{"(", "1", ")"}]}]], ")"}], "OS"], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.975390344083948*^9, 3.975390348057274*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"96b2aed8-b2b9-401c-9aea-3afd55bad497"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "b", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["M", "b", "2"], ")"}], 
      RowBox[{"-", "\[Epsilon]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox["M", "t", "2"], ")"}], "\[Epsilon]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "\<\"V,RL,tb\"\>", "\<\"(1)\"\>"], "+", 
          RowBox[{
           SubscriptBox["C", "F"], " ", 
           SubsuperscriptBox["k", "\<\"V,RL,tb\"\>", "\<\"(8)\"\>"]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "\<\"S,RL,tb\"\>", "\<\"(1)\"\>"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "A"], "+", "\[Epsilon]", "+", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "+", "1"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["k", "\<\"S,RL,tb\"\>", "\<\"(8)\"\>"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
     SubscriptBox["M", "t"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "t", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "\<\"S,RR,tt\"\>", "\<\"(1)\"\>"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "\<\"T,RR,tt\"\>", "\<\"(1)\"\>"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", "1"}], ")"}], " ", 
           SubsuperscriptBox["k", "\<\"V,RL,tt\"\>", "\<\"(1)\"\>"]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SubsuperscriptBox["k", "\<\"T,RR,tt\"\>", "\<\"(8)\"\>"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", "1"}], ")"}], " ", 
           SubsuperscriptBox["k", "\<\"V,RL,tt\"\>", "\<\"(8)\"\>"]}], "+", 
          SubsuperscriptBox["k", "\<\"tGD\"\>", "\<\"LR\"\>"]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["k", "\<\"S,RR,tt\"\>", "\<\"(8)\"\>"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["M", "t"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "-", "5"}], ")"}], " ", 
        SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"L\"\>"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]"}], "+", "1"}], ")"}], " ", 
        SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"LR\"\>"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "-", "5"}], ")"}], " ", 
        SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"R\"\>"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.975390348771429*^9, 3.9753903723296824`*^9}, 
   3.975393028594631*^9, 3.9753977462304773`*^9, 3.978943613679029*^9, 
   4.002942010182097*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"3b90934c-88e1-4ccb-a389-cba9387b4383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2evOS", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(b\)]\)\>\"", 
    ",", "\"\<BMHV\>\""}], "]"}], " ", "//", "ShowTable", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["\[Delta]Z", 
       SubscriptBox["M", "b"]], 
      RowBox[{"ev", ",", " ", "BMHV", ",", 
       RowBox[{"(", "1", ")"}]}]], ")"}], "OS"], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.975390031769783*^9, 3.975390070005309*^9}, {
  3.975390230265819*^9, 3.9753902672865562`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fcdf4b0b-b226-435a-8bc5-67b2047025ad"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubsuperscriptBox["k", "\<\"S,RR,tt\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"S,RR,tt\"\>", "\<\"(8)\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"T,RR,tt\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"T,RR,tt\"\>", "\<\"(8)\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"S,RR,bb\"\>", "\<\"(1)\"\>"], 
      RowBox[{"-", 
       FractionBox[
        SubsuperscriptBox["M", "b", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"S,RR,bb\"\>", "\<\"(8)\"\>"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"T,RR,bb\"\>", "\<\"(1)\"\>"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "b", "2"]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"T,RR,bb\"\>", "\<\"(8)\"\>"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"V,RL,tb\"\>", "\<\"(1)\"\>"], 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["M", "t", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["M", "t", "2"], ")"}], 
         RowBox[{"-", "\[Epsilon]"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
        SubscriptBox["M", "b"]}]]},
     {
      SubsuperscriptBox["k", "\<\"V,RL,tb\"\>", "\<\"(8)\"\>"], 
      FractionBox[
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SubsuperscriptBox["M", "t", "2"], ")"}], 
         RowBox[{"-", "\[Epsilon]"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
        SubscriptBox["M", "b"]}]]},
     {
      SubsuperscriptBox["k", "\<\"V,RL,tt\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"V,RL,tt\"\>", "\<\"(8)\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"V,RL,bb\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SubsuperscriptBox["M", "b", "2"]}], 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}], "-", 
       FractionBox[
        SubsuperscriptBox["M", "b", "2"], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"V,RL,bb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          SubsuperscriptBox["M", "b", "2"], " ", 
          SubscriptBox["C", "F"]}], 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"S,RL,tb\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["C", "A"], " ", 
         SubsuperscriptBox["M", "t", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "t", "2"], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         SubscriptBox["M", "b"]}]], "+", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SubsuperscriptBox["M", "t", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "t", "2"], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         SubscriptBox["M", "b"]}]], "+", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "t", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "t", "2"], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         SubscriptBox["M", "b"]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"S,RL,tb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "t", "2"], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         SubscriptBox["M", "b"]}]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "b", "2"], ")"}], "\[Epsilon]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["M", "t", "2"], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         SubscriptBox["M", "b"]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"R\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"bG\"\>", "\<\"R\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SubscriptBox["M", "b"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SubscriptBox["M", "b"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"L\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"bG\"\>", "\<\"L\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SubscriptBox["M", "b"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SubscriptBox["M", "b"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"tGD\"\>", "\<\"LR\"\>"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["M", "b", "2"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}]},
     {
      SubsuperscriptBox["k", "\<\"bGD\"\>", "\<\"LR\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"LR\"\>"], "0"},
     {
      SubsuperscriptBox["k", "\<\"bG\"\>", "\<\"LR\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         SubscriptBox["M", "b"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["M", "b"], " ", 
         SubscriptBox["C", "F"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.97539004496599*^9, 3.975390070436678*^9}, {
   3.97539022775835*^9, 3.97539026777977*^9}, 3.975390373337932*^9, 
   3.975393031622308*^9, 3.975397747225676*^9, 3.978943616603847*^9, 
   4.002942012645784*^9},
 CellLabel->
  "Out[34]//TableForm=",ExpressionUUID->"b9ce78fe-d9b2-4bb5-84da-\
8c8b10d4610b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MSOSRelation", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", "\"\<BMHV\>\"", 
    ",", "\"\<2\>\""}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowTable"}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Xi]", 
     SubscriptBox["m", "t"]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.975392323590568*^9, 3.975392337951867*^9}, {
   3.975392407387837*^9, 3.975392419108026*^9}, 3.975397766950138*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"0113cdf3-20df-4d03-9383-1f6281253748"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["16", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], "+", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "3"]}], "+", 
      RowBox[{"144", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"840", " ", 
       SubscriptBox["L", 
        SubscriptBox["m", "t"]]}], "-", 
      RowBox[{"120", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "513"}], ")"}], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}]}], ")"}], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"6", " ", 
     SubsuperscriptBox["m", "t", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", "9"}], ")"}], " ", 
     SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], 
    RowBox[{"9", " ", 
     SubsuperscriptBox["m", "t", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"192", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["C", "A"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["C", "F"]}]}], ")"}]}], "+", 
      RowBox[{"96", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "820"}], ")"}], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"]}], "+", 
   RowBox[{"2", " ", 
    SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "b", "2"]}], "+", 
   RowBox[{
    SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["C", "F"]}], "-", 
      SubscriptBox["C", "A"]}], ")"}], " ", 
    SubsuperscriptBox["m", "b", "2"]}], "+", 
   RowBox[{
    FractionBox["1036", "9"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}], "-", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}], "+", 
   RowBox[{
    FractionBox["32", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
    SubscriptBox["c", "\<\"tt\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", "A"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["C", "F"]}]}], ")"}], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}], "-", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubscriptBox["m", "b"], " ", 
    SubscriptBox["m", "t"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "432"}], " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"216", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", "65"}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["C", "F"]}], "-", 
      SubscriptBox["C", "A"]}], ")"}], " ", 
    SubscriptBox["m", "b"], " ", 
    SubscriptBox["m", "t"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "432"}], " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"216", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", "65"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "3"]}], "+", 
      RowBox[{"144", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"840", " ", 
       SubscriptBox["L", 
        SubscriptBox["m", "t"]]}], "-", 
      RowBox[{"120", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "513"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "3"]}], "+", 
      RowBox[{"144", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"840", " ", 
       SubscriptBox["L", 
        SubscriptBox["m", "t"]]}], "-", 
      RowBox[{"120", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "513"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "3"]}], "+", 
      RowBox[{"144", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"840", " ", 
       SubscriptBox["L", 
        SubscriptBox["m", "t"]]}], "-", 
      RowBox[{"120", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "513"}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"12", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"12", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}]}], ")"}]}], 
    SubsuperscriptBox["m", "t", "3"]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"]}], "-", 
       SubscriptBox["C", "A"]}], ")"}], " ", 
     SubsuperscriptBox["m", "b", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SubsuperscriptBox["m", "t", "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SubsuperscriptBox["m", "t", "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SubsuperscriptBox["m", "t", "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SubsuperscriptBox["m", "t", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", "9"}], ")"}]}], 
    RowBox[{"9", " ", 
     SubsuperscriptBox["m", "t", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", "9"}], ")"}]}], 
    RowBox[{"9", " ", 
     SubsuperscriptBox["m", "t", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", "9"}], ")"}]}], 
    RowBox[{"9", " ", 
     SubsuperscriptBox["m", "t", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "24"}], " ", 
        SubsuperscriptBox["L", 
         SubscriptBox["m", "t"], "2"]}], "-", 
       RowBox[{"56", " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["m", "t"], "2"]}], "+", 
          RowBox[{"14", " ", 
           SubscriptBox["L", 
            SubscriptBox["m", "t"]]}], "+", "11"}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]]}], "+", 
       SuperscriptBox["\[Pi]", "2"], "-", "31"}], ")"}]}], 
    SubscriptBox["m", "t"]], "+", 
   RowBox[{
    FractionBox["2", "9"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"]}], "-", 
      RowBox[{"25", " ", 
       SubscriptBox["C", "A"]}], "+", 
      RowBox[{"518", " ", 
       SubscriptBox["C", "F"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "105"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], "+", 
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], "+", 
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], "+", 
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"]}], ")"}], " ", 
    SubscriptBox["C", "F"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubscriptBox["L", 
          RowBox[{"2", ",", 
           SubscriptBox["m", "t"]}]], " ", 
         SubsuperscriptBox["m", "b", "6"]}], 
        RowBox[{"3", " ", 
         SubsuperscriptBox["m", "t", "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["m", "b", "6"]}], 
       RowBox[{"18", " ", 
        SubsuperscriptBox["m", "t", "4"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["L", 
         RowBox[{"2", ",", 
          SubscriptBox["m", "t"]}]], " ", 
        SubsuperscriptBox["m", "b", "4"]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["m", "t", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]], " ", 
        SubsuperscriptBox["m", "b", "4"]}], 
       RowBox[{"3", " ", 
        SubsuperscriptBox["m", "t", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "9"]}], ")"}], " ", 
        SubsuperscriptBox["m", "b", "4"]}], 
       SubsuperscriptBox["m", "t", "2"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{
             FractionBox[
              SubscriptBox["m", "b"], 
              SubscriptBox["m", "t"]], "+", "1"}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SubscriptBox["m", "b"], 
             SubscriptBox["m", "t"]], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", 
              FractionBox[
               SubscriptBox["m", "b"], 
               SubscriptBox["m", "t"]]}]},
           "PolyLog"], "+", 
          TemplateBox[{"2", 
            RowBox[{"-", 
              FractionBox[
               SubscriptBox["m", "b"], 
               SubscriptBox["m", "t"]]}]},
           "PolyLog"]}], ")"}], " ", 
        SubsuperscriptBox["m", "b", "3"]}], 
       RowBox[{"3", " ", 
        SubscriptBox["m", "t"]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["m", "b", "3"]}], 
       RowBox[{"9", " ", 
        SubscriptBox["m", "t"]}]], "+", 
      RowBox[{
       FractionBox["8", "9"], " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "3"], " ", 
       SubsuperscriptBox["m", "b", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["L", 
        SubscriptBox["m", "t"], "2"], " ", 
       SubsuperscriptBox["m", "b", "2"]}], "-", 
      RowBox[{"9", " ", 
       SubscriptBox["L", 
        SubscriptBox["m", "t"]], " ", 
       SubsuperscriptBox["m", "b", "2"]}], "-", 
      RowBox[{
       FractionBox["5", "3"], " ", 
       SubscriptBox["L", 
        RowBox[{"2", ",", 
         SubscriptBox["m", "t"]}]], " ", 
       SubsuperscriptBox["m", "b", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["161", "24"], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "18"]}], ")"}], " ", 
       SubsuperscriptBox["m", "b", "2"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubsuperscriptBox["m", "b", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["L", 
         SubscriptBox["m", "t"]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "24"}], " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["m", "t"], "2"]}], "-", 
          RowBox[{"56", " ", 
           SubscriptBox["L", 
            SubscriptBox["m", "t"]]}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["L", 
            RowBox[{"2", ",", 
             SubscriptBox["m", "t"]}]]}], "+", 
          SuperscriptBox["\[Pi]", "2"], "-", "31"}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SubsuperscriptBox["L", 
            SubscriptBox["m", "t"], "2"]}], "+", 
          RowBox[{"36", " ", 
           SubscriptBox["L", 
            SubscriptBox["m", "t"]]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["L", 
            RowBox[{"2", ",", 
             SubscriptBox["m", "t"]}]]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", "18"}], ")"}]}], "+", "2"}], 
      ")"}]}], 
    SubscriptBox["m", "t"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.975392329109735*^9, 3.9753923385477333`*^9}, 
   3.975393033236268*^9, {3.975397747886476*^9, 3.975397774758566*^9}, 
   3.978943619458726*^9, 4.002942015189988*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"b9fd39ba-0342-4114-90bb-5e5d0b1a9a75"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Five flavour scheme", "Subsection",
 CellChangeTimes->{{3.975390282912043*^9, 3.975390288725224*^9}, {
  3.975390373805355*^9, 3.9753903801733418`*^9}, {3.975397748400414*^9, 
  3.975397749088381*^9}},ExpressionUUID->"745df7b1-de84-4d9c-8433-\
9e7ae374cab0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$FlavourScheme", " ", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.975389751333558*^9, 3.9753897625320168`*^9}, 
   3.9753900618708763`*^9, 3.9753901796969957`*^9, 3.9753903047880573`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"324c3c18-5f5e-45d4-8544-a8a0f5eab273"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2OSb", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(t\)]\)\>\"", ",", "\"\<BMHV\>\"", 
    ",", "\"\<2\>\""}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowLogs"}], "*)"}], "//", "ShowTable", " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     RowBox[{
      SubscriptBox["M", "t"], ",", "bare"}]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.975389244466329*^9, 3.975389256257155*^9}, 
   3.975389733779849*^9, {3.975389990932431*^9, 3.975390010636141*^9}, {
   3.975390093920146*^9, 3.975390160078918*^9}, {3.975390195899118*^9, 
   3.975390221353796*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"b6510f4e-803e-4bc3-89a0-095e7ba8e239"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"12", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{
        FractionBox["160", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["C", "A"]}], "+", 
           RowBox[{"10", " ", 
            SubscriptBox["C", "F"]}], "+", "5"}], ")"}]}], "\[Epsilon]"], "-", 
       RowBox[{
        FractionBox["2", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"95", " ", 
            SubscriptBox["C", "A"]}]}], "-", 
          RowBox[{"80", " ", 
           SubscriptBox["C", "F"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "123"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["C", "F"]}], "+", "1"}], ")"}], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "-", 
       RowBox[{
        FractionBox["8", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["C", "A"]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["C", "F"]}], "+", "2"}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"30", " ", 
             SubscriptBox["C", "A"]}]}], "+", 
           RowBox[{"60", " ", 
            SubscriptBox["C", "F"]}], "+", "17"}], ")"}]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
       RowBox[{
        FractionBox["1", "18"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
           SubscriptBox["C", "F"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "253"}], ")"}]}]}]},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(1),0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"tt\"\>", "\<\"0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"40", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "-", 
       RowBox[{
        FractionBox["16", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "73"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"bb\"\>", "\<\"0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(1),0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8),0\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1),0\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8),0\"\>"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.975389256389147*^9, {3.975389727165028*^9, 3.975389763243032*^9}, {
   3.975389987907442*^9, 3.975390010843985*^9}, {3.975390094753628*^9, 
   3.975390105220491*^9}, 3.97539016271524*^9, {3.975390211147579*^9, 
   3.975390222087323*^9}, 3.9753903058030357`*^9, 3.9753930411626596`*^9, 
   3.975397751449727*^9, 3.978943623241572*^9, 4.0029420196609507`*^9},
 CellLabel->
  "Out[37]//TableForm=",ExpressionUUID->"d11a7d92-180f-4f03-b799-\
0e126ddc902c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2OSr", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(t\)]\)\>\"", ",", "\"\<BMHV\>\"", 
    ",", "\"\<2\>\""}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"//", "ShowLogs"}], "*)"}], "//", "ShowTable", " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Delta]Z", 
     RowBox[{
      SubscriptBox["M", "t"], ",", "ren"}]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], "*)"}]}]], "Input",
 CellChangeTimes->{{3.975390192542132*^9, 3.975390216821154*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"fea89cf8-9935-4148-aa04-8addd88e9b7c"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       FractionBox[
        RowBox[{"36", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], "\[Epsilon]"], "+", 
       RowBox[{
        FractionBox["512", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"2", " ", 
             SubscriptBox["C", "A"]}]}], "+", 
           RowBox[{"18", " ", 
            SubscriptBox["C", "F"]}], "+", "3"}], ")"}]}], "\[Epsilon]"], "+", 
       RowBox[{
        FractionBox["2", "9"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"256", " ", 
           SubscriptBox["C", "F"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "105"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SubscriptBox["C", "F"]}], "-", "1"}], ")"}], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        SuperscriptBox["\[Epsilon]", "2"]]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
       RowBox[{
        FractionBox["16", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["C", "A"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["C", "F"], "+", "1"}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"4", " ", 
             SubscriptBox["C", "A"]}]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["C", "F"]}], "+", "9"}], ")"}]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
       RowBox[{
        FractionBox["1", "18"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
           SubscriptBox["C", "F"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", "205"}], ")"}]}]}]},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubscriptBox["c", "\<\"tt\"\>"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["M", "t", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", "\[Epsilon]"}]], "-", 
       RowBox[{
        FractionBox["32", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}]}]},
     {
      SubscriptBox["c", "\<\"bb\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"], 
      RowBox[{
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["M", "t", "2"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["M", "t", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]]}]},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(1)\"\>"], "0"},
     {
      SubsuperscriptBox["c", "\<\"QtQb\"\>", "\<\"(8)\"\>"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.975390207668298*^9, 3.9753902176714783`*^9}, 
   3.975390311605847*^9, 3.975393042097877*^9, 3.975397752452407*^9, 
   3.978943626170022*^9, 4.0029420224348507`*^9},
 CellLabel->
  "Out[38]//TableForm=",ExpressionUUID->"67646e8a-a212-429e-a8ca-\
1a467301f6ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Zq2evOS", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(t\)]\)\>\"", 
    ",", "\"\<BMHV\>\""}], "]"}], " ", 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["\[Delta]Z", 
       SubscriptBox["M", "t"]], 
      RowBox[{"ev", ",", " ", "BMHV", ",", 
       RowBox[{"(", "1", ")"}]}]], ")"}], "OS"], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.975390330743622*^9, 3.975390361492712*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"e755e654-bcff-4650-bffd-bd32edff6696"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["M", "t"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "-", "5"}], ")"}], " ", 
        SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"L\"\>"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Epsilon]"}], "+", "1"}], ")"}], " ", 
        SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"LR\"\>"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "-", "5"}], ")"}], " ", 
        SubsuperscriptBox["k", "\<\"tG\"\>", "\<\"R\"\>"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Epsilon]"}], "-", "3"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "t", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "\<\"S,RR,tt\"\>", "\<\"(1)\"\>"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "\<\"T,RR,tt\"\>", "\<\"(1)\"\>"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", "1"}], ")"}], " ", 
           SubsuperscriptBox["k", "\<\"V,RL,tt\"\>", "\<\"(1)\"\>"]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SubsuperscriptBox["k", "\<\"T,RR,tt\"\>", "\<\"(8)\"\>"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", "1"}], ")"}], " ", 
           SubsuperscriptBox["k", "\<\"V,RL,tt\"\>", "\<\"(8)\"\>"]}], "+", 
          SubsuperscriptBox["k", "\<\"tGD\"\>", "\<\"LR\"\>"]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["k", "\<\"S,RR,tt\"\>", "\<\"(8)\"\>"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.975390331032625*^9, 3.9753903621594877`*^9, 
  3.9753930430352507`*^9, 3.975397753803849*^9, 3.9789436285740557`*^9, 
  4.002942025322465*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6a2c4763-dd2a-4fae-8b46-15d1806020f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MSOSRelation", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(t\)]\)\>\"", ",", "\"\<BMHV\>\"", 
    ",", "\"\<2\>\""}], "]"}], 
  RowBox[{"(*", " ", 
   SuperscriptBox[
    SubscriptBox["\[Xi]", 
     SubscriptBox["m", "t"]], 
    RowBox[{"BMHV", ",", 
     RowBox[{"(", "2", ")"}]}]], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.97539243092386*^9, 3.975397759846167*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"6c68de2f-33ef-433f-a7d9-2ca31907adbc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["16", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(1)\"\>"]}], "+", 
   RowBox[{
    FractionBox["1036", "9"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(1)\"\>"]}], "+", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"QQ\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
        SubscriptBox["C", "A"]}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
       SubscriptBox["C", "F"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "205"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["2", "9"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"Qt\"\>", "\<\"(8)\"\>"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"25", " ", 
        SubscriptBox["C", "A"]}]}], "+", 
      RowBox[{"518", " ", 
       SubscriptBox["C", "F"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "105"}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", "5"}], ")"}], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"Qb\"\>", "\<\"(8)\"\>"]}], "+", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"], " ", 
    SubsuperscriptBox["c", "\<\"tb\"\>", "\<\"(8)\"\>"]}], "+", 
   RowBox[{
    FractionBox["32", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "-", "25"}], ")"}], " ", 
    SubscriptBox["c", "\<\"tt\"\>"], " ", 
    SubscriptBox["C", "F"], " ", 
    SubsuperscriptBox["m", "t", "2"]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.975392357560754*^9, 3.9753924315997066`*^9, 3.975393043908423*^9, {
   3.975397754864555*^9, 3.975397760428699*^9}, 3.9789436301897163`*^9, 
   4.0029420263371773`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"93904a80-9a5e-46d9-a718-63359f4e1d32"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{316, Automatic}, {Automatic, 50}},
Magnification->1.5,
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"812da2ee-d916-4c87-9b5b-75c5b339b07f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 582, 8, 133, "Code",ExpressionUUID->"85c496c7-56db-4a38-8768-a8330a3f3d75"],
Cell[1161, 32, 514, 8, 93, "Output",ExpressionUUID->"1957ce14-93a7-489b-8ca8-01e67014319e"]
}, Open  ]],
Cell[1690, 43, 1328, 26, 197, "Input",ExpressionUUID->"a8406994-1a6f-44f3-97ce-f74395248d4e"],
Cell[3021, 71, 419, 8, 74, "Input",ExpressionUUID->"ba1a6f94-3123-413c-a8ee-7a700ee3c003"],
Cell[CellGroupData[{
Cell[3465, 83, 1728, 23, 390, "Code",ExpressionUUID->"16b5e522-599c-4a18-93b8-7592cb3e0dcc"],
Cell[5196, 108, 2027, 31, 326, "Output",ExpressionUUID->"c3c3208f-d28a-42e3-9291-318b65887851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7260, 144, 292, 4, 99, "Section",ExpressionUUID->"d44c7ef7-3d98-4255-bae4-9537b06b0a08"],
Cell[CellGroupData[{
Cell[7577, 152, 5920, 83, 634, "Code",ExpressionUUID->"ff2ef97e-6fd2-4d4c-9ec8-8983a6c7c63a"],
Cell[13500, 237, 6488, 94, 560, "Output",ExpressionUUID->"108d1a41-a66b-4e41-abc4-6fe49471f3e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20025, 336, 216, 4, 79, "Subsection",ExpressionUUID->"083deb5b-838c-4f57-b05b-5f7005ea3f00"],
Cell[CellGroupData[{
Cell[20266, 344, 500, 10, 105, "Input",ExpressionUUID->"30de6005-cfd1-4c70-9048-29a9ff490301"],
Cell[20769, 356, 1552, 27, 49, "Output",ExpressionUUID->"a061535c-729a-4a41-90ac-d76e58492d0b"],
Cell[22324, 385, 510, 10, 45, "Output",ExpressionUUID->"17fba0f9-943b-46cb-a948-5a4e6b9640ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22871, 400, 500, 12, 45, "Input",ExpressionUUID->"88ff5010-9ec8-420c-8708-4719437520bc"],
Cell[23374, 414, 6879, 181, 265, "Output",ExpressionUUID->"077d9245-c7ad-4913-b4a7-99676859b1c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30290, 600, 345, 7, 44, "Input",ExpressionUUID->"3513d988-8f0f-4511-9d99-1d10f6547ecd"],
Cell[30638, 609, 8457, 245, 539, "Output",ExpressionUUID->"901ed7e0-8022-4f47-8f1c-21b303893ca7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39132, 859, 598, 15, 48, "Input",ExpressionUUID->"0f4b1f50-0602-4c10-a688-b0c12d6ed87e"],
Cell[39733, 876, 1761, 49, 74, "Output",ExpressionUUID->"9c97b2f5-6dab-487d-b718-1a011de75f19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41531, 930, 533, 14, 48, "Input",ExpressionUUID->"e87ebb13-1080-4fef-bc30-de7f6292fb24"],
Cell[42067, 946, 1726, 48, 74, "Output",ExpressionUUID->"0f276ee3-5a9e-41d9-aa38-bb20ac09273b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43830, 999, 604, 14, 45, "Input",ExpressionUUID->"64d9366f-79e2-4412-a981-2ce17a7f1252"],
Cell[44437, 1015, 3329, 93, 139, "Output",ExpressionUUID->"2cfef47d-a6f0-4105-a762-1bea19f752cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47815, 1114, 215, 4, 79, "Subsection",ExpressionUUID->"22ae7934-d1df-4174-933c-1e69d85ea956"],
Cell[CellGroupData[{
Cell[48055, 1122, 720, 14, 135, "Input",ExpressionUUID->"0a988ac0-3fb1-469d-aadf-43159eb31f98"],
Cell[48778, 1138, 984, 17, 49, "Output",ExpressionUUID->"b69e5841-09f8-4114-8458-d3947501378b"],
Cell[49765, 1157, 486, 9, 45, "Output",ExpressionUUID->"c262aca7-7320-45e2-8165-4fba8f3e7135"],
Cell[50254, 1168, 549, 11, 45, "Output",ExpressionUUID->"3b3885bc-9b80-419c-8482-7bba2b4927c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50840, 1184, 376, 8, 44, "Input",ExpressionUUID->"02ffdd55-8aad-48c7-be46-3f3a2a976409"],
Cell[51219, 1194, 3360, 92, 147, "Output",ExpressionUUID->"96226b22-5097-429b-bfcf-c5a41c11a16a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54616, 1291, 437, 11, 45, "Input",ExpressionUUID->"ea5a1f65-c547-4dbf-bf4c-1aa7dd47c3c4"],
Cell[55056, 1304, 1400, 36, 50, "Output",ExpressionUUID->"413e6aa8-ffe6-4e8e-ad81-ac19a5214605"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56517, 1347, 269, 6, 99, "Section",ExpressionUUID->"a2d210ae-4d77-4730-a049-085f15f28cb4"],
Cell[CellGroupData[{
Cell[56811, 1357, 263, 5, 79, "Subsection",ExpressionUUID->"8c7fd98a-8859-470e-8d41-fd1d29fca76d"],
Cell[57077, 1364, 355, 11, 45, "Input",ExpressionUUID->"36487895-12d8-4704-af2b-a027e7f4a746"],
Cell[CellGroupData[{
Cell[57457, 1379, 204, 3, 44, "Input",ExpressionUUID->"f9236255-e703-452d-8633-34099e398683"],
Cell[57664, 1384, 1386, 27, 49, "Output",ExpressionUUID->"99e63389-3cbb-466c-9ec9-03b3aaf32d34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59087, 1416, 396, 9, 46, "Input",ExpressionUUID->"493ee17f-c03b-48ff-95c9-77b83d7d6f86"],
Cell[59486, 1427, 2401, 65, 79, "Output",ExpressionUUID->"1889d4b8-921f-4cdf-b4a4-34013ce74e6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61924, 1497, 772, 20, 74, "Input",ExpressionUUID->"3959f788-177b-436a-aa20-18492aa18851"],
Cell[62699, 1519, 8075, 216, 564, "Output",ExpressionUUID->"299c4185-abab-4868-874a-8682764bc9a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70823, 1741, 313, 6, 79, "Subsection",ExpressionUUID->"ae7af71e-df56-4a24-8b3d-0dcfcd4b7b5b"],
Cell[71139, 1749, 417, 13, 45, "Input",ExpressionUUID->"bd68c394-e7b0-4c6e-a772-dc6f91c581ce"],
Cell[CellGroupData[{
Cell[71581, 1766, 235, 4, 44, "Input",ExpressionUUID->"67a2eb00-a52e-4db5-9962-2dd88363df0e"],
Cell[71819, 1772, 1124, 19, 52, "Output",ExpressionUUID->"64cbcd17-7c7b-4757-b4c9-d43a78815d89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72980, 1796, 385, 9, 48, "Input",ExpressionUUID->"08f826ec-d7dd-43bc-90b1-fe938ad4ace2"],
Cell[73368, 1807, 897, 22, 77, "Output",ExpressionUUID->"935c95c4-dc19-478a-ba7f-9b3bd67aac78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74302, 1834, 807, 20, 105, "Input",ExpressionUUID->"d8d5eecf-8891-4ad7-bf36-401b6240bcb7"],
Cell[75112, 1856, 2714, 72, 301, "Output",ExpressionUUID->"bd17f152-d4af-4d74-ba28-e6bb8a685a65"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77875, 1934, 313, 6, 79, "Subsection",ExpressionUUID->"5b8d4a14-439f-4c3a-ae0e-c15134978f9f"],
Cell[78191, 1942, 469, 14, 45, "Input",ExpressionUUID->"f662513c-b55c-4db6-b563-6b0bcaaa5f6a"],
Cell[CellGroupData[{
Cell[78685, 1960, 234, 4, 44, "Input",ExpressionUUID->"6b7b2b61-74d9-4c7e-9062-24b9433f87b3"],
Cell[78922, 1966, 2920, 59, 82, "Output",ExpressionUUID->"deb29551-fd47-4d77-aee6-0948d99ee60c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81879, 2030, 359, 9, 46, "Input",ExpressionUUID->"4de682ea-70b7-49fc-8385-aeaeaf4b00a4"],
Cell[82241, 2041, 1052, 26, 79, "Output",ExpressionUUID->"db0b042d-de6d-46da-bb68-30407133ef6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83330, 2072, 809, 20, 105, "Input",ExpressionUUID->"f45caa85-0ea4-4b64-85c9-3c63d3d8feb2"],
Cell[84142, 2094, 14216, 399, 1108, "Output",ExpressionUUID->"e8035600-4126-4a34-a6bc-fd1144c20ddc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98419, 2500, 348, 5, 99, "Section",ExpressionUUID->"769fdf80-4979-4df7-a4a6-a8fdddf7c555"],
Cell[CellGroupData[{
Cell[98792, 2509, 5536, 79, 798, "Code",ExpressionUUID->"84358eae-f07b-4139-8d98-2f78a341b560"],
Cell[104331, 2590, 5521, 80, 718, "Output",ExpressionUUID->"06c63da9-0e4e-4973-9aa7-c6614491fb2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109889, 2675, 167, 3, 79, "Subsection",ExpressionUUID->"53906a5d-4ecb-451a-91ec-a0cf290d6adc"],
Cell[110059, 2680, 338, 6, 44, "Input",ExpressionUUID->"a10efa74-b45c-49b3-92a2-48f5447594ed"],
Cell[CellGroupData[{
Cell[110422, 2690, 775, 18, 45, "Input",ExpressionUUID->"ffa7bbc1-8f6f-4f21-9dab-23de12700f4f"],
Cell[111200, 2710, 28235, 805, 629, "Output",ExpressionUUID->"1b7230ec-726f-4dc1-8e67-833e7d0f40d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139472, 3520, 597, 15, 45, "Input",ExpressionUUID->"701f19ff-8443-4197-99d5-6f6855fe9626"],
Cell[140072, 3537, 27650, 792, 626, "Output",ExpressionUUID->"0b583efc-04f2-4bc4-98dd-ff26c718ee89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167759, 4334, 557, 14, 46, "Input",ExpressionUUID->"96b2aed8-b2b9-401c-9aea-3afd55bad497"],
Cell[168319, 4350, 3812, 104, 147, "Output",ExpressionUUID->"3b90934c-88e1-4ccb-a389-cba9387b4383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172168, 4459, 627, 15, 46, "Input",ExpressionUUID->"fcdf4b0b-b226-435a-8bc5-67b2047025ad"],
Cell[172798, 4476, 11353, 323, 1001, "Output",ExpressionUUID->"b9ce78fe-d9b2-4bb5-84da-8c8b10d4610b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184188, 4804, 629, 15, 45, "Input",ExpressionUUID->"0113cdf3-20df-4d03-9383-1f6281253748"],
Cell[184820, 4821, 20388, 611, 726, "Output",ExpressionUUID->"b9fd39ba-0342-4114-90bb-5e5d0b1a9a75"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205257, 5438, 264, 4, 79, "Subsection",ExpressionUUID->"745df7b1-de84-4d9c-8433-9e7ae374cab0"],
Cell[205524, 5444, 308, 5, 44, "Input",ExpressionUUID->"324c3c18-5f5e-45d4-8544-a8a0f5eab273"],
Cell[CellGroupData[{
Cell[205857, 5453, 775, 18, 45, "Input",ExpressionUUID->"b6510f4e-803e-4bc3-89a0-095e7ba8e239"],
Cell[206635, 5473, 7648, 216, 503, "Output",ExpressionUUID->"d11a7d92-180f-4f03-b799-0e126ddc902c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214320, 5694, 597, 15, 45, "Input",ExpressionUUID->"fea89cf8-9935-4148-aa04-8addd88e9b7c"],
Cell[214920, 5711, 7050, 204, 500, "Output",ExpressionUUID->"67646e8a-a212-429e-a8ca-1a467301f6ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222007, 5920, 555, 14, 46, "Input",ExpressionUUID->"e755e654-bcff-4650-bffd-bd32edff6696"],
Cell[222565, 5936, 2568, 69, 82, "Output",ExpressionUUID->"6a2c4763-dd2a-4fae-8b46-15d1806020f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225170, 6010, 491, 12, 45, "Input",ExpressionUUID->"6c68de2f-33ef-433f-a7d9-2ca31907adbc"],
Cell[225664, 6024, 2827, 80, 117, "Output",ExpressionUUID->"93904a80-9a5e-46d9-a718-63359f4e1d32"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


